Marginal and Conditional Multiple Inference for Linear Mixed Model Predictors

In spite of its high practical relevance, cluster specific multiple inference for linear mixed model predictors has hardly been addressed so far. While marginal inference for population parameters is well understood, conditional inference for the cluster specific predictors is more intricate. This work introduces a general framework for multiple inference in linear mixed models for cluster specific predictors. Consistent confidence sets for multiple inference are constructed under both, the marginal and the conditional law. Furthermore, it is shown that, remarkably, corresponding multiple marginal confidence sets are also asymptotically valid for conditional inference. Those lend themselves for testing linear hypotheses using standard quantiles without the need of re-sampling techniques. All findings are validated in simulations and illustrated along a study on Covid-19 mortality in US state prisons.

==> anc/References.bib <==
@article {FieldPangWelsh2008,
	author = {Field, C.A. and Pang, Z. and Welsh, A.H.},
	title = {Bootstrapping data with multiple levels of variation},
	journal = {Can. J. Stat.},
	volume = {36},
	numer={4},
	pages = {521-539},
	year = {2008},
}

@Misc{Covid19,
  Author = "{New York Times}",
  Title  = "\emph{Coronavirus (Covid-19) Data in the United States}",
  Note   = "\url{https://github.com/nytimes/covid-19-data}
           [accessed: May 4th, 2021]",
  year = {2021},
}

@article{You2016,
  title={{On generalized degrees of freedom with application in linear mixed models selection}},
  author={C. You and S. M{\"u}ller and J. Ormerod},
  journal={Statistics and Computing},
  year={2016},
  volume={26},
  pages={199-210},
}

@article{Lombardia2017,
author = {Lombardía, María José and López-Vizcaíno, Esther and Rueda, Cristina},
title = {Mixed generalized Akaike information criterion for small area models},
journal = {Journal of the Royal Statistical Society: Series A (Statistics in Society)},
volume = {180},
number = {4},
pages = {1229-1252},
keywords = {Akaike information criterion, Bootstrap, Fay–Herriot model, Generalized degree of freedom, Monotone model, Small area estimation, Spline regression},
doi = {https://doi.org/10.1111/rssa.12300},
url = {https://rss.onlinelibrary.wiley.com/doi/abs/10.1111/rssa.12300},
eprint = {https://rss.onlinelibrary.wiley.com/doi/pdf/10.1111/rssa.12300},
year = {2017},
}


@book{Searle1992,
	address = {Hoboken, NJ},
	author = {Searle, S. R. and Casella, G. and McCulloch, C. E.},
	publisher = {Wiley},
	title = {Variance Components},
	year = {1992},
}

@article{FrancqEtal2019,
	author={Francq, Bernard G. and Lin, Dan and Hoyer, Walter},
	year= {2019},
	title={Confidence, prediction, and tolerance in linear mixed models},
	journal={Statistics in Medicine},
	doi={10.1002/sim.8386},
	url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/sim.8386},
}
@article{tuerlinckx2006statistical,
	title={Statistical inference in generalized linear mixed models: A review},
	author={Tuerlinckx, Francis and Rijmen, Frank and Verbeke, Geert and De Boeck, Paul},
	journal={Br. J. Math. Stat. Psychol.},
	volume={59},
	number={2},
	pages={225--255},
	year={2006},
	publisher={Wiley Online Library},
}

@article{LairdEtal1982,
	author={Laird, Nan M. and Ware, James H.},
	year= {1982},
	title={Random-Effects Models for Longitudinal Data},
	journal={Biometrics},
	volume={38},
	number={4},
	pages={963--974},
}
@article{LiangZeger1986,
	author={Liang, K.-Y. and Zeger, S.},
	year= {1986},
	title={Longitudinal data analysis using generalized linear models},
	journal={Biometrika},
	volume={73},
	pages={13--22},
}
@book{verbekeMolenberghs2000,
	title={Linear Mixed Models for Longitudinal Data},
	year={2000},
	author={Verbeke, Geert and Molenberghs, Geert},
	publisher={Springer},
}

@incollection{Perez2011,
author={P{\'e}rez, Betsab{\'e} and Pe{\~{n}}a, Daniel and Molina, Isabel},
editor={Pardo, Leandro and Balakrishnan, Narayanaswamy and Gil, Mar{\'i}a {\'A}ngeles},
title={Robust Henderson III Estimators of Variance Components in the Nested Error Model},
booktitle={Modern Mathematical Tools and Techniques in Capturing Complexity},
year={2011},
publisher={Springer Berlin Heidelberg},
address={Berlin, Heidelberg},
pages={329-339},
}

@article{Jiang2000,
	author = {Jiang, Jiming},
	title = {A matrix inequality and its statistical application},
	journal = {Linear Algebra and its Applications},
	volume = {307},
	pages = {131-144},
	year = {2000},
}

@article{Pratesi2008,
	author = {Pratesi, M. and Salvati, N.},
	title = {Small area estimation: the EBLUP estimator based on spatially correlated random area effects},
	journal = {Statistical Methods and Applications},
	volume = {17},
	pages = {113-141},
	year = {2008},
}

@book{Hsiao2014,
   author = {Cheng Hsiao},
   address = {New York, NY},
   edition = {3},
   publisher = {Cambridge University Press},
   title = {Analysis of Panel Data},
   year = {2014},
}

@book{Hodges2013,
   author = {Hodges, James S. },
   address = {New York, NY},
   publisher = {CRC Press},
   title = {Richly Parameterized Linear Models},
   year = {2013},
}

@book{McCullagh2018,
   author = {Peter McCullagh},
   edition = {2},
   publisher = {Dover Publications},
   title = {Tensor Methods in Statistics},
   year = {2018},
}

@article{Chambers2011,
	author = {Chambers, R. and Chandra, J. and Tzavidis, N.},
	title = {On bias-robust mean squared error estimation for pseudo-linear small area estimators},
	journal = {Surveys Methodolgy},
	volume = {37},
	pages = {153-170},
	year = {2011},
}

@article{Zhang2007,
	author = {Zhang, Li-Chun},
	title = {Finite Population Small Area Interval Estimation},
	journal = {Journal of Official Statistics},
	volume = {23},
	pages = {223-237},
	year = {2007},
}

@article{Marhuenda2016,
	author = {Marhuenda, Y. and Morales, D. and Pardo, M.C.},
	title = {Tests for the variance parameter in a Fay-Herriot model},
	journal = {Statistics},
	volume = {50},
		number = {1},
	pages = {27-42},
	year = {2016},
}

@article{Esther2015,
	author = {L\'opez-Vizca\'{\i}no, E. and Lombardia, Mar\'{\i}a Jos\'e and Morales, Domingo},
	title = {Small area estimation of labour force indicators under a multinomial model with correlated time and area effects},
	journal = {Journal of the Royal Statistical Society, Series A},
	volume = {178},
	number = {3},
	pages = {535-565},
	year = {2015},
}

@book{Pratesi2016,
address = {Hoboken, NJ},
publisher = {{Wiley Series in Survey Methodology}},
	author = {Pratesi, M.},
	title = {Analysis of poverty data by small area estimation},
	year = {2016},
}

@book{FloresAgreda2017,
	address = {Geneva},
	author = {Flores Agreda, D.},
	publisher = {PhD thesis at University of Geneva},
	title = {On the inference of random effects in Generalized Linear Mixed Models},
	year = {2017},
}

@book{Lehmann2005,
	publisher = {Springer},
	address = {New York, NY},
	author = {Lehmann, E. L. and Romano, Joseph P.},
	title = {Testing Statistical Hypotheses},
	year = {2005},
}

@book{Shao2010,
	publisher = {Springer},
	address = {New York, NY},
	author = {Shao, Jun},
	title = {Mathematical Statistics},
	year = {2010},
}

@misc{SpanData,
	author = {{Instituto Nacional de Estad\'istica}},
	title = {{Living Conditions Survey}},
	year = {2008},
	note = {Spain}
}

@book{Petersen2012,
	address = {Kopenhagen, Denmark},
	author = {Petersen, Kaare Brandt and Pedersen, Michael Syskind},
	publisher = {Technical University of Denmark},
	title = {{The Matrix Cookbook}},
	year = {2012},
}

@article{pfeffermann2013,
author = "Pfeffermann, Danny",
journal = "Statist. Sci.",
month = "02",
number = "1",
pages = "40--68",
publisher = "The Institute of Mathematical Statistics",
title = "New Important Developments in Small Area Estimation",
volume = "28",
year = "2013"
}

@misc{Supplement,
	author = {Kramlinger, Peter and Krivobokova, Tatyana and Sperlich, Stefan},
	title = {Supplement to ``Marginal and Conditional Multiple Inference in Linear Mixed Models''},
	year = {2020},
}

@article {Kramlinger2018,
	author = {Kramlinger, Peter and Krivobokova, Tatyana and Sperlich, Stefan},
	title = {{Marginal and Conditional Multiple Inference in Linear Mixed Models}},
	journal = {},
	year = {2020},
}

@article {TzavidisEtal2018,
	author = {Tzavidis, N. and Zhang, L.-C. and Luna, A. and Schmid, T. and Rojas-Perilla, N.},
	title = {From start to finish: a framework for the production
	of small area official statistics},
	journal = {Journal of the Royal Statistical Society, Series A},
	volume = {181},
	pages = {927-979},
	year = {2018},
}

@article {Hartley1967,
	author = {Hartley, H.O. and Rao, J. N. K.},
	title = {{Maximum-Likelihood Estimation for the Mixed Analysis of Variance Model}},
	journal = {Biometrika,},
	volume = {54},
	number = {1/2},
	pages = {93-108},
	year = {1967},
}

@article {WencesEtal2013,
	title = {Kernel smoothers and bootstrapping for semiparametric mixed effects models},
	author = {Gonzalez-Manteiga, W. and Lombardia, M.-J. and Martinez-Miranda, M.-D. and Sperlich, S.},
	journal = {Journal of Multivariate Analysis},
	volume = {114},
	pages = {288-302},
	year = {2013},
}

@article {Yoshimori2014,
	title = {A Second-Order Efficient Empirical Bayes Confidence Interval},
	author = {Yoshimori, Masayo and Lahiri, Partha},
	journal = {Annals of Statistics},
	volume = {42},
	number = {4},
	pages = {1233?1261},
	year = {2014},
}

@article {RichardsonWelsh1994,
	author = {Richardson, A. and Welsh, A. H.},
	title = {Asymptotic properties of restricted maximum likelihood (reml) estimates for hierarchical mixed linear models},
	journal = {{Australian \& New Zealand Journal of Statistics}},
	volume = {36},
	pages = {31-43},
	year = {1994},
}

@article {JacqminGaddaEtal2007,
	author = {Jiang, H. and Sibillot, S. and Proust, C. and Molina, J.-M. and Thi\'ebaut, R.},
	title = {Robustness of the linear mixed model to misspecified error distribution},
	journal = {{Computaional Statistics \& Data Analysis}},
	volume = {51},
	pages = {5142-5154},
	year = {2007},
}

@article {Jiang2011,
	author = {Jiang, J. and Nguyen, T. and Rao, J.S.},
	title = {{Best Predictive Small Area Estimation}},
	journal = {{Journal of the American Statistical Association}},
	volume = {106},
	number = {494},
	pages = {732-745},
	year = {2011},
}

@article {Jiang2004,
author = {Jiang, J.},
title = {{Comment}},
journal = {{ Statistical Science}},
volume = {19},
year = {2004},
pages = {232-233},
note = {On ``Conditional and marginal models: Another view'' by Y. Lee and J.A. Nelder},
}

@book {Pinheiro2000,
author = {Pinheiro, Jos\'{e} C. and Bates, Douglas M.},
title = {{Mixed-Effects Models in S and S-PLUS}},
publisher = {Springer},
address = {New York, NY},
year = {2000},
}

@article {Jiang2001,
author = {Jiang, J.},
title = {{Goodness-of-Fit Tests for Mixed Model Diagnostics}},
journal = {{Annals of Statistics}},
volume = {29},
number = {4},
pages = {1137-1164},
year = {2001},
}

@article{LeeNelder2004,
	author = {Lee ,Youngjo and A. Nelder, John A.},
journal = {Statistical Science},
year = {2004},
volume={19},
numer={2},
pages={219-238},
doi={10.1214/088342304000000305},
title={Conditional and Marginal Models: Another View}
}

@article {Jiang2006,
author = {Jiang, J. and Lahiri, P. },
title = {{Mixed Model Prediction and Small Area Estimation}},
journal = {{TEST}},
volume = {15},
number = {1},
year = {2006},
pages = {1-96},
}

@book {Jiang2007,
address = {New York, NY},
author = {Jiang, J.},
publisher = {{Springer Series in Statistics}},
title = {{Linear and Generalized Linear Mixed Models and Their Applications}},
year = {2007},
}

@book {Jiang2017,
address = {Hoboken, NJ},
author = {Jiang, J.},
publisher = {{CRC Press}},
title = {{Asymptotic Analysis of Mixed Effects Models}},
year = {2017},
}

@article {Lombardia2008,
	author = {Lombard\'{i}a, M-J. and Sperlich, S.},
	title = {Semiparametric Inference in Generalized Mixed Effects Models},
	journal = {{Journal of the Royal Statistical Society B}},
	volume = {70},
	number = {5},
	pages = {913-930},
	year = {2008},
}

@article {Kasia2019,
	author = {Reluga, K. and Lombardia, M-J. and Sperlich, S.},
	title = {Simultaneous inference for mixed and small area parameters},
	journal = {{Working Paper at the University of Geneva}},
	year = {2019},
	note = {arXiv:1903.02774}
}

@article {Kasia2019b,
author = {Reluga, K. and Lombardia, M-J. and Sperlich, S.},
title = {Simultaneous Inference for Empirical Best Predictors with a Poverty Study in Small Areas},
journal = {{Journal of the American Statistical Association}},
year = {2021},
 note = {doi.org/10.1080/01621459.2021.1942014}
}

@article {Pearson1959,
author = {Pearson, E. S.},
title = {{N}ote on an {A}pproximation to the {D}istribution of {N}on-{C}entral {X}2},
journal = {{Biometrika}},
volume = {46},
pages = {364},
year = {1959},
}

@article {Datta2011,
author = {Datta, G. S. and Kubokawa, T. and Molina, I. and Rao, J. N. K.},
title = {{Estimation of Mean Squared Error of Model-Based Small Area Estimators}},
journal = {{TEST}},
volume = {20},
pages = {367-388},
year = {2011},
}

@article {Harville1977,
author = {Harville, D.A.},
title = {{Maximum likelihood approaches to variance component estimation and to related
problems}},
journal = {{Journal of the American Statistical Association}},
volume = {72},
number = {358},
pages = {320-338},
year = {1977},
}

@article{lee2004,
author = {Lee, Youngjo and Nelder, John A.},
journal = {Statist. Sci."},
month = {05},
number = {2},
pages = {219-238},
publisher = {The Institute of Mathematical Statistics},
title = {Conditional and Marginal Models: Another View},
volume = {19},
year = {2004}
}

@article {Harville1992,
author = {Harville, D. A. and Jeske, D. R.},
title = {{Mean Squared Error of Estimation or Prediction Under a General Linear Model}},
journal = {{Journal of the American Statistical Association}},
volume = {87},
number = {419},
pages = {724-731},
year = {1992},
}

@article {Imhoff1961,
author = {Imhoff, J. P.},
title = {{C}omputing the {D}istribution of {Q}uadratic {F}orms in {N}ormal {V}ariables},
journal = {{Biometrika}},
volume = {48},
number = {3/4},
pages = {419-426},
year = {1961},
}

@article {Vaida2005,
author = {Vaida, F. and Blanchard, S.},
title = {{Conditional Akaike Information for Mixed-Effects Models}},
journal = {{Biometrika}},
volume = {92},
number = {2},
pages = {351-370},
year = {2005},
}

@article {Greven2010,
author = {Greven, S. and Kneib, T.},
title = {{On the Behaviour of Marginal and Conditional AIC in Linear Mixed Models}},
journal = {{Biometrika}},
volume = {97},
pages = {773-789},
number = {4},
year = {2010},
}

@article {Datta2002,
author = {Datta, G. S. and Gosh, M. and Smith, D. D. and Lahiri, P.},
title = {{On the Asymptotic Theory of Conditional and Unconditional Coverage Probabilities of Empirical Bayes Confidence Intervals}},
journal = {{Scandinavian Journal of Statistics}},
volume = {29},
pages = {139-152},
year = {2002},
}

@article {Henderson1950,
author = {Henderson, C. R.},
title = {{ Estimation of Genetic Parameters}},
journal = {{The Annals of Mathematical Statistics}},
volume = {21},
pages = {309-310},
year = {1950},
}

@article {Henderson1953,
author = {Henderson, C. R.},
title = {{Estimation of Variance and Covariance Components}},
journal = {{Biometrics}},
volume = {9},
number = {2},
pages = {226-252},
year = {1953},
}

@article {Liu2009,
author = {Liu, H. and Tang, Y. and Zhang, H. H.},
title = {{A} new {C}hi-{S}quare {A}pproximation to the {D}istribution of {N}on-{N}egative {D}efinite {Q}uadratic {F}orms in {N}on-{C}entral {N}ormal {V}ariables},
journal = {{Computational Statistics and Data Analysis}},
volume = {53},
number = {4},
pages = {853-856},
year = {2009},
}

@article {Nychka1988,
author = {Nychka, D.},
title = {Bayesian Confidence Intervals for Smoothing Splines},
journal = {Journal of the American Statistical Association},
volume = {83},
number = {404},
pages = {1134-1143},
year = {1988},
}

@article {Datta2011a,
author = {Datta, Gauri S. and Hall, Peter and Mandal, Abhyuday},
title = {{Model Selection by Testing for the Presence of Small-Area Effects, and Application to Area-Level Data}},
journal = {{Journal of the Americal Statistical Association}},
volume = {106},
number = {493},
pages = {362-374},
year = {2011},
}

@article {Wahba1983,
author = {Wahba, G.},
title = {{B}ayesian ``{C}onfidence {I}ntervals" for the {C}ross-validated {S}moothing {S}pline},
journal = {{Journal of the Royal Statistical Society B}},
volume = {45},
number = {1},
pages = {133-150},
year = {1983},
}

@article {Srivastava1976,
author = {Srivastava, V. K. and Tiwari, R.},
title = {{E}valuation of {E}xpectations of {P}roducts of {S}tochastic {M}atrices},
journal = {{Scandinavian Journal of Statistics}},
volume = {3},
number = {3},
pages = {135-138},
year = {1976},
}

@article {Jiang1996,
author = {Jiang, J.},
title = {{REML} {E}stimation: {A}symptotic {B}ehavior and {R}elated {T}opics},
journal = {{The Annals of Statistics}},
volume = {24},
number = {1},
pages = {255-286},
year = {1996},
}

@article {Cressie1993,
author = {Cressie, N. and Lahiri, S. N.},
title = {{T}he {A}symptotic {D}istribution of {REML} {E}stimators},
journal = {{Journal of Multivariate Analysis}},
volume = {45},
pages = {217-233},
year = {1993},
}

@article {Henderson1963,
author = {Henderson, C. R.},
title = {{S}election {I}ndex and {E}xpected {G}enetic {A}dvance},
journal = {{Statistical Genetics and Plant Breeding}},
volume = {982},
pages = {141-163},
year = {1963},
}

@book{Adler1990,
address = {Hayward, CA},
author = {Adler, R. J. },
publisher = {{Institute of Mathematical Statistics}},
title = {{An Introduction to Continuity, Extrema, and Related Topics for General Gaussian Processes}},
year = {1990},
}

@book{Demidenko2004,
address = {Hoboken, NJ},
author = {Demidenko, E.},
publisher = {{Wiley Series in Probability and Statistics}},
title = {{M}ixed {M}odels: {T}heory and {A}pplications},
year = {2004},
}

@book{vanderVaart1998,
place={Cambridge},
series={Cambridge Series in Statistical and Probabilistic Mathematics},
title={Asymptotic Statistics},
publisher={Cambridge University Press},
author={van der Vaart, A. W.},
year={1998}
}

@book{Shao2003,
address = {New York, NY},
author = {Shao, J.},
publisher = {{Springer}},
title = {{Mathematical Statistics}},
edition = {2nd},
year = {2003},
}

@book{Milliken1992,
	address = {London},
author = {Milliken, G. A. and Johnson, D. E.},
publisher = {{Chapman \& Hall}},
title = {{Analysis of Messy Data, Volume 1}},
year = {1992},
}

@book{Tukey1977,
	address = {Reading, MA},
author = {Tukey, J. },
publisher = {{Addison-Wesley}},
title = {{Exploratory Data Analysis}},
year = {1977},
}

@book{McCulloch2004,
address = {New York},
	author = {McCulloch, C. E. and Searle, S. R.},
	publisher = {{Wiley}},
	title = {{Generalized, Linear, and Mixed Models}},
	year = {2004},
}

@book{Longford2005,
address = {New York, NY},
author = {Longford, N. T.},
publisher = {{Springer}},
title = {{M}issing {D}ata and {S}mall-{A}rea {E}stimation},
year = {2005},
}

@book{Liu2011,
address = {Boca Raton, FL},
author = {Liu, W.},
publisher = {{CRC Press}},
title = {{Simultaneous Inference in Regression}},
year = {2011},
}

@book{Rao1999,
address = {New York, NY},
author = {Rao, R. R. and Toutenburg, H.},
publisher = {Springer},
title = {{Linear Models}},
edition = {2nd},
year = {1999},
}

@book{Fuller2009,
address = {Hoboken, NJ},
author = {{Fuller, W. A.}},
publisher = {Wiley},
title = {{Sampling Statistics}},
year = {2009},
}

@phdthesis{Erciulescu2015,
title    = {{Small Area Prediction Based on Unit Level Models when the Covariate Mean is Measured with Error}},
school   = {{Iowa State University}},
author   = {Erciulescu, A. L.},
year     = {2015},
}

@phdthesis{Harter1983,
title    = {{Small Area Estimation Using Nested-Error Models and Auxiliary Data}},
school   = {{Iowa State University}},
author   = {Harter, R. M.},
year     = {1983},
}

@book{Rao2015,
address = {Hoboken, NJ},
author = {Rao, J. N. K. and Molina, I.},
publisher = {Wiley},
title = {{S}mall {A}rea {E}stimation},
edition = {2nd},
year = {2015},
}


@article {Fuller1973,
author = {Fuller, W. A. and Battese, G. E.},
title = {{T}ransformations for {E}stimation of {L}inear {M}odels with {N}ested-{E}rror {S}tructure},
journal = {{Journal of the American Statistical Association}},
volume = {68},
number = {343},
pages = {626-632},
year = {1973},
}

@article {Ganesh2009,
author = {Ganesh, N.},
title = {{Simultaneous Credible Intervals for Small Area Estimation Problems}},
journal = {{Journal of Multivariate Analysis}},
volume = {100},
number = {8},
pages = {1610-1621},
year = {2009},
}

@article {Kackar1984,
author = {Kackar, R. N. and Harville, D. A.},
title = {{A}pproximations for {S}tandard {E}rrors of {E}stimators of {F}ixed and {R}andom {E}ffect in {M}ixed {L}inear {M}odels},
journal = {{Journal of the American Statistical Association}},
volume = {79},
number = {388},
pages = {853-861},
year = {1984},
}

@article {Cox1987,
author = {Cox, D. R. and Reid, N.},
title = {{P}arameter {O}rthogonality and {A}pproximate {C}onditional {I}nference},
journal = {{Journal of the Royal Statistical Society B}},
volume = {49},
number = {1},
pages = {1-39},
year = {1987},
}

@book{Adler2007,
address = {New York},
author = {Adler, R. J., Taylor, J. E.},
publisher = {{Springer}},
title = {{Random Fields and Geometry}},
year = {2007},
}

@article {Haerdle1991,
author = {H{\"a}rdle, W. and {Marron}, J. S.},
title = {{Bootstrap Simultaneous Error Bars for Nonparametric Regression}},
journal = {{The Annals of Statistics}},
volume = {19},
number = {2},
pages = {778-796},
year = {1991},
}

@article {Hall1988,
author = {{Hall}, P. and {Titterington}, D. M.},
title = {{On Confidence Bands in Nonparametric Density Estimation and Regression}},
journal = {{Journal of Multivariate Analysis}},
volume = {27},
pages = {228-254},
year = {1988},
}

@article {Battese1988,
author = {Battese, G. E. and Harter, R. M. and Fuller, W. A.},
title = {{A}n {E}rror-{C}omponents {M}odel for {P}rediction of {C}ounty {C}rop {A}reas {U}sing {S}urvey and {S}atellite {D}ata},
journal = {{Journal of the American Statistical Association}},
volume = {83},
pages = {28-36},
year = {1988},
}

@article {Kackar1981,
author = {Kackar, R. N. and Harville, D. A.},
title = {{U}nbiasedness of {T}wo-{S}tage {E}stimation and {P}rediction {P}rocedures for {M}ixed {L}inear {M}odels},
journal = {{Communication in Statistics}},
volume = {10},
pages = {1249-1261},
year = {1981},
}

@article {Datta2000,
author = {Datta, G. S. and Lahiri, P.},
title = {{A} {U}nified {M}easure of {U}ncertainty of {E}stimated {B}est {L}inear {P}redictors in {S}mall {A}rea {E}stimation {P}roblems},
journal = {{Statistica Sinica}},
volume = {10},
pages = {613-627},
year = {2000},
}

@article {Jiang1998,
author = {Jiang, J.},
title = {{A}symptotic {P}roperties of the {E}mpirical {BLUP} and {BLUE} in {M}ixed {L}inear {M}odels},
journal = {{Statistica Sinica}},
volume = {8},
pages = {861-885},
year = {1998},
}

@article {Miller1981,
author = {Miller, K. S.},
title = {{O}n the {I}nverse of the {S}um of {M}atrices},
journal = {{Mathematical Association of America}},
volume = {54},
number = {2},
pages = {67-72},
year = {1981},
}

@article {Liu2005,
author = {Liu, W. and Jamshidian, M. and Zhang, Y. and Donnelly, J.},
title = {{Simulation-Based Simultaneous Confidence Bands in Multiple Linear Regression With Predictor Variables Constrained in Intervals}},
journal = {{Journal of Computational and Graphical Statistics}},
volume = {14},
number = {2},
pages = {459-484},
year = {2005},
}

@article {Henderson1975,
author = {Henderson, C. R.},
title = {{Best Linear Unbiased Estimation and Prediction under a Selection Model}},
journal = {{Biometrics}},
volume = {31},
pages = {423-447},
year = {1975},
}

@article {Friedman1987,
author = {Friedman, J. H.},
title = {{Exploratory Projection Pursuit}},
journal = {{Journal of the American Statistical Association}},
volume = {82},
number = {397},
pages = {249-266},
year = {1987},
}

@article {Johansen1990,
author = {Johansen, S. and Johnstone, I. M.},
title = {{Hotelling's Theorem on the Colume of Tubes: Some Illustrations in Simultaneous Inference and Data Analysis}},
journal = {{The Annals of Statistics}},
volume = {18},
number = {2},
pages = {652-684},
year = {1990},
}

@article {Knafl1985,
author = {{Knafl}, G. and  {Sacks}, J. and {Ylvisaker}, D.},
title = {{Confidence Bands for Regression Functions}},
journal = {{Journal of the American Statistical Association}},
volume = {80},
number = {391},
pages = {683-691},
year = {1985},
}

@article {Knowles1989,
author = {{Knowles}, M. and {Siegmund}, D.},
title = {{On Hotelling's approach to Testing for a Nonlinear Parameter in Regression}},
journal = {{International Statistical Review}},
volume = {57},
number = {3},
pages = {2065-220},
year = {1989},
}

@article {Naiman1990,
author = {Naiman, D. Q.},
title = {{Volumes of Tubular Neighborhoods of Spherical Polyhedra and Statistical Inference}},
journal = {{The Annals of Statistics}},
volume = {18},
number = {2},
pages = {685-716},
year = {1990},
}

@article {Neumann1996,
author = {{Neumann}, M. H. and {Polzehl}, J.},
title = {{Simultaneous Bootstrap Confidence Bands in Nonparametric Regression}},
journal = {{Nonparametric Statistics}},
volume = {9},
pages = {307-333},
year = {1996},
}

@article {Sun1991,
author = {Sun, J.},
title = {{Significance Levels in Exploratory Projection Pursuit}},
journal = {{Biometrika}},
volume = {78},
number = {4},
pages = {759-769},
year = {1991},
}

@article {Sun1993,
author = {Sun, J.},
title = {{Tail Probabilities of the Maxima of Gaussian Random Fields}},
journal = {{The Annals of Probability}},
volume = {21},
number = {1},
pages = {34-71},
year = {1993},
}

@article {Sun1994,
author = {Sun, J. and Loader, C. R.},
title = {{S}imultaneous {C}onfidence {B}ands for {L}inear {R}egression and {S}moothing},
journal = {{The Annals of Statistics}},
volume = {22},
number = {3},
pages = {1328-1345},
year = {1994},
}

@unpublished {Tukey1953,
author = {Tukey, J. W.},
title = {{The Problem of Multiple Comparisons}},
journal = {{The Annals of Statistics}},
year = {1953},
note    = {Published in \textit{The Collected Works of John W. Tukey: Multiple Comparisons, Volume VIII (1999). Edited by H. Braun, CRC Press, Boca Raton, Florida}},
}

@article {Sun1999,
author = {Sun, J. and {Raz}, J. and {Faraway}, J. J.},
title = {{Confidence Bands or Growth and Response Curves}},
journal = {{Statistica Sinica}},
volume = {9},
number = {3},
pages = {679-698},
year = {1999},
}

@article {Hui2019,
author = {Hui, F. K. C. and M\"uller, Samuel and Welsh, A. H.},
title = {{Testing random effects in linear mixed models: another lookat the F-test (with discussion)}},
journal = {{Aust. N. Z. J. Stat.}},
volume = {61},
number = {1},
pages = {61-84},
year = {2019},
}

@article {Benjamini2002,
author = {Benjamini, Yoav and Braun, Henry},
title = {{ John W. Tukey's Contributions to Multiple Comparisons}},
journal = {{Annals of Statistics}},
volume = {30},
number = {6},
pages = {1576-1594},
year = {2002},
}

@article {Sun2000,
author = {{Sun}, J. and {Loader}, C. and {McCormick}, W. P.},
title = {{Confidence Bands in Generalized Linear Models}},
journal = {{The Annals of Statistics}},
volume = {28},
number = {2},
pages = {429-460},
year = {2000},
}

@article {Jiang2002,
author = {Jiang, J. and Lahiri, P. and Wan, S.-M.},
title = {{A} {U}nified {J}ackknife {T}heory for {E}mpirical {B}est {P}rediction with {M}-{E}stimation},
journal = {{The Annals of Statistics}},
volume = {30},
number = {6},
pages = {1782-1810},
year = {2002},
}

@article {Das2004,
author = {Das, K. and Jiang, J. and Rao, J. N. K.},
title = {{M}ean {S}quared {E}rror of {E}mpirical {P}redictor},
journal = {{The Annals of Statistics}},
volume = {32},
number = {2},
pages = {828-840},
year = {2004},
}

@article {Weyl1939,
author = {Weyl, H.},
title = {{On the Volume of Tubes}},
journal = {{American Journal of Mathematics}},
volume = {61},
pages = {461-472},
year = {1939},
}

@article {Chambers2006,
author = {{Chambers}, R. and {Tzavidis}, N.},
title = {{M-Quantile Models for Small Area Estimation}},
journal = {{Biometrika}},
volume = {93},
number = {2},
pages = {225-268},
year = {2006},
}

@article {Naiman1987,
author = {Naiman, D. Q.},
title = {{S}imultaneous {C}onfidence {B}ounds in {M}ultiple {R}egression {U}sing {P}redictor {V}ariable {C}onstraints},
journal = {{Journal of the American Statistical Association}},
volume = {82},
number = {397},
pages = {214-219},
year = {1987},
}

@article {Salvati2010,
author = {{Salvati}, N. and {Chandra}, H. and {Ranalli}, M. G. and {Chambers}, R.},
title = {{Small Area Estimation Using a Nonparametric Model-Based Direct Estimator}},
journal = {{Computational Statistics and Data Analysis}},
volume = {54},
pages = {2159-2171},
year = {2010},
}

@article {Pfeffermann2008,
author = {Pfeffermann, D. and Terryn, B. and Moura, F. A. S.},
title = {{Small Area Estimation under a Two-Part Random Effects Model with Application to Estimation of Literacy in Developing Countries}},
journal = {{Survey Methodology}},
volume = {34},
number = {2},
pages = {235-249},
year = {2008},
}

@article {Kuriki2008,
author = {{Kuriki}, S. and {Takemura}, A.},
title = {{The Tube Method for the Moment Index in Projection Pursuit}},
journal = {{Journal of Statistical Planning and Inference}},
volume = {138},
number = {9},
pages = {2749–2762},
year = {2008},
}

@article {Manteiga2008,
author = {Gonz\'alez-Manteiga, W. and Lombard\'ia, M.-J. and Molina, I. and Morales, D. and Santamar\'ia, L.},
title = {{Bootstrap mean squared error of a small-area EBLUP}},
journal = {{Journal of Statistical Computation and Simulation}},
volume = {78},
number = {5},
pages = {443-462},
year = {2008},
}

@article {Hall2006,
author = {Hall, P. and Maiti, T.},
title = {{Nonparametric Estimation of Mean-Squared Prediction Error in Nested-Error Regression Models}},
journal = {{Annals of Statistics}},
volume = {34},
number = {4},
pages = {1733-1750},
year = {2006},
}

@article{hall2006parametric,
	title={On parametric bootstrap methods for small area prediction},
	author={Hall, Peter and Maiti, Tapabrata},
	journal={J. R. Statist. Soc. B},
	volume={68},
	number={2},
	pages={221--238},
	year={2006},
	publisher={Wiley Online Library}
}

@article {MoralesSantamaria2019,
	author = {Morales, D. and Santamar\'{\i}a, L.},
	title = {Small area estimation under unit-level temporal linear mixed models},
	journal = {J. Stat. Comput. Simul.},
	volume = {89},
	number={9},
	pages = {1592--1620},
	year = {2019},
}

@article {RojasEtal2020,
	author = {Rojas-Perilla, N. and Pannier, S\"oren and Schmid, Timo and Tzavidis, N.},
	title = {Data-driven transformations in small area estimation},
	journal = {J. R. Statist. Soc. A},
	volume = {183},
	number={1},
	pages = {121--148},
	year = {2020},
}

@article {PratesiSalvati2008,
	author = {Pratesi, M. and Salvati, N.},
	title = {Small area estimation: the {EBLUP} estimator based on spatially correlated random area effects},
	journal = {Statistical Methods and Applications},
	volume = {17},
	number={1},
	pages = {113--141},
	year = {2008},
}

@article{DAVIDSON_FLACHAIRE_2008,
	title = {The wild bootstrap, tamed at last},
	journal = {Journal of Econometrics},
	volume = {146},
	number = {1},
	pages = {162-169},
	year = {2008},
	issn = {0304-4076},
	doi = {https://doi.org/10.1016/j.jeconom.2008.08.003},
	url = {https://www.sciencedirect.com/science/article/pii/S0304407608000833},
	author = {Russell Davidson and Emmanuel Flachaire},
}

@article {Prasad1990,
author = {Prasad, N.G.N. and Rao, J.N.K.},
title = {{T}he {E}stimation of the {M}ean {S}quared {E}rror of {S}mall {A}rea {E}stimators},
journal = {{Journal of the American Statistical Association}},
volume = {85},
number = {409},
pages = {163-171},
year = {1990},
}

@article {Stukel1997,
author = {Stukel, D. M. and Rao, J. N. K.},
title = {{E}stimation of {R}egression {M}odels with {N}ested {E}rror {S}tructure and {U}nequal {E}rror {V}ariances under {T}wo and {T}hree {S}tage {C}luster {S}ampling},
journal = {{Statistics \& Probability Letters}},
volume = {35},
pages = {401-407},
year = {1997},
}

@article {Henderson1981,
author = {Henderson, H. V. and Searle, S. R. },
title = {{O}n {D}eriving the {I}nverse of a {S}um of {M}atrices },
journal = {{SIAM Review}},
volume = {23},
number = {1},
pages = {53-60},
year = {1981},
}

@article {Fay1979,
author = {Fay, R. E. III and Herriot, R. A. },
title = {{E}stimates of {I}ncome for {S}mall {P}laces: {A}n {A}pplication of {J}ames-{S}tein {P}rocedures to {C}ensus {D}ata},
journal = {{Journal of the American Statistical Association}},
volume = {74},
number = {366},
pages = {269-277},
year = {1979},
}

@article {Chatterjee2008,
author = {Chatterjee, S. and Lahiri, P. and Li, H.},
title = {{P}arametric {B}ootstrap {A}pproximation to the {D}istribution of {EBLUP} and {R}elated {P}rediction {I}ntervals in {L}inear {M}ixed {M}odels },
journal = {{The Annals of Statistics}},
volume = {36},
number = {3},
pages = {1221-1245},
year = {2008},
}

@article {Lahiri2003,
author = {Lahiri, P.},
title = {{A Review of Empirical Best Linear Unbiased Prediction For the Fay-Herriot Small-Area Model}},
journal = {{The Philippine Statistician}},
volume = {52},
pages = {1-15},
year = {2003},
}

@article {Royall1976,
author = {Royall, R. M.},
title = {{The Linear Least-Squares Prediction Approach to Two-Stage Sampling}},
journal = {{Journal of the American Statistical Association}},
volume = {71},
number = {355},
pages = {163-171},
year = {1976},
}

@article {Scheffe1953,
author = {Scheff\'e, H.},
title = {{A Method for Judging all Contrasts in the Analysis of Variance}},
journal = {{Biometrika}},
volume = {40},
pages = {87-104},
year = {1953},
}


==> anc/apalike.bst <==
%NAME: apalike.bst
% BibTeX `apalike' bibliography style (24-Jan-88 version)
% Adapted from the `alpha' style, version 0.99a; for BibTeX version 0.99a.
% Copyright (C) 1988, all rights reserved.
% Copying of this file is allowed, provided that if you make any changes at all
% you name it something other than `apalike.bst'.
% This restriction helps ensure that all copies are identical.
% Differences between this style and `alpha' are generally heralded by a `%'.
% The file btxbst.doc has the documentation for alpha.bst.
%
% This style should be used with the `apalike' LaTeX style (apalike.sty).
% \cite's come out like "(Jones, 1986)" in the text but there are no labels
% in the bibliography, and something like "(1986)" comes out immediately
% after the author.  Author (and editor) names appear as last name, comma,
% initials.  A `year' field is required for every entry, and so is either
% an author (or in some cases, an editor) field or a key field.
%
% Editorial note:
% Many journals require a style like `apalike', but I strongly, strongly,
% strongly recommend that you not use it if you have a choice---use something
% like `plain' instead.  Mary-Claire van Leunen (A Handbook for Scholars,
% Knopf, 1979) argues convincingly that a style like `plain' encourages better
% writing than one like `apalike'.  Furthermore the strongest arguments for
% using an author-date style like `apalike'---that it's "the most practical"
% (The Chicago Manual of Style, University of Chicago Press, thirteenth
% edition, 1982, pages 400--401)---fall flat on their face with the new
% computer-typesetting technology.  For instance page 401 anachronistically
% states "The chief disadvantage of [a style like `plain'] is that additions
% or deletions cannot be made after the manuscript is typed without changing
% numbers in both text references and list."  LaTeX sidesteps the disadvantage.
%
% History:
%   15-sep-86	(SK,OP)	Original version, by Susan King and Oren Patashnik.
%   10-nov-86	(OP)	Truncated the sort.key$ string to the correct length
%			in bib.sort.order to eliminate error message.
%   24-jan-88	(OP)	Updated for BibTeX version 0.99a, from alpha.bst 0.99a;
%			apalike now sorts by author, then year, then title;
%			THIS `apalike' VERSION DOES NOT WORK WITH BIBTEX 0.98i.

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    howpublished
    institution
    journal
    key
%    month		not used in apalike
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
  }
  {}
  { label extra.label sort.label }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
	{ add.period$ write$
	  newline$
	  "\newblock " write$
	}
	{ output.state before.all =
	    'write$
	    { add.period$ " " * write$ }
	  if$
	}
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

%					apalike needs this function because
%					the year has special punctuation;
%					apalike ignores the month
FUNCTION {output.year.check}
{ year empty$
    { "empty year in " cite$ * warning$ }
    { write$
      " (" year * extra.label * ")" *
      mid.sentence 'output.state :=
    }
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem[" write$
  label write$
  "]{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
	'skip$
	{ after.sentence 'output.state := }
      if$
    }
  if$
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\em " swap$ * "}" * }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr "{vv~}{ll}{, jj}{, f.}" format.name$ 't :=   % last name first
      nameptr #1 >
	{ namesleft #1 >
	    { ", " * t * }
	    { numnames #2 >
		{ "," * }
		'skip$
	      if$
	      t "others" =
		{ " et~al." * }
		{ " and " * t * }
	      if$
	    }
	  if$
	}
	't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names }
  if$
}

FUNCTION {format.key}			% this function is just for apalike
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
	{ ", editors" * }
	{ ", editor" * }
      if$
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$ }
  if$
}

FUNCTION {n.dashify}
{ 't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
	{ t #1 #2 substring$ "--" = not
	    { "--" *
	      t #2 global.max$ substring$ 't :=
	    }
	    {   { t #1 #1 substring$ "-" = }
		{ "-" *
		  t #2 global.max$ substring$ 't :=
		}
	      while$
	    }
	  if$
	}
	{ t #1 #1 substring$ *
	  t #2 global.max$ substring$ 't :=
	}
      if$
    }
  while$
}

FUNCTION {format.btitle}
{ title emphasize
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { "volume" volume tie.or.space.connect
      series empty$
	'skip$
	{ " of " * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
	{ series field.or.null }
	{ output.state mid.sentence =
	    { "number" }
	    { "Number" }
	  if$
	  number tie.or.space.connect
	  series empty$
	    { "there's a number but no series in " cite$ * warning$ }
	    { " in " * series * }
	  if$
	}
      if$
    }
    { "" }
  if$
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { output.state mid.sentence =
	{ edition "l" change.case$ " edition" * }
	{ edition "t" change.case$ " edition" * }
      if$
    }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
	{ #1 'multiresult := }
	{ t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
	{ "pages" pages n.dashify tie.or.space.connect }
	{ "page" pages tie.or.space.connect }
      if$
    }
  if$
}

FUNCTION {format.vol.num.pages}
{ volume field.or.null
  number empty$
    'skip$
    { "(" number * ")" * *
      volume empty$
	{ "there's a number but no volume in " cite$ * warning$ }
	'skip$
      if$
    }
  if$
  pages empty$
    'skip$
    { duplicate$ empty$
	{ pop$ format.pages }
	{ ":" * pages n.dashify * }
      if$
    }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
	{ "chapter" }
	{ type "l" change.case$ }
      if$
      chapter tie.or.space.connect
      pages empty$
	'skip$
	{ ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
	{ "In " booktitle emphasize * }
	{ "In " format.editors * ", " * booktitle emphasize * }
      if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "t" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { "Technical Report" }
    'type
  if$
  number empty$
    { "t" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{ "In"							% this is for apalike
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      "In "
    }
    { "Volume" volume tie.or.space.connect
      " of " *
    }
  if$
  "\cite{" * crossref * "}" *				% this is for apalike
}

FUNCTION {format.incoll.inproc.crossref}
{ "In"							% this is for apalike
  " \cite{" * crossref * "}" *
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { journal emphasize "journal" output.check
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
    }
    { format.authors output.nonnull
      crossref missing$
	{ "author and editor" editor either.or.check }
	'skip$
      if$
    }
  if$
  output.year.check				% special for apalike
  new.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      new.block
      format.number.series output
      new.sentence
      publisher "publisher" output.check
      address output
    }
    { new.block
      format.book.crossref output.nonnull
    }
  if$
  format.edition output
  new.block
  note output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title "title" output.check
  new.block
  howpublished output
  address output
  new.block
  note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
    }
    { format.authors output.nonnull
      crossref missing$
	{ "author and editor" editor either.or.check }
	'skip$
      if$
    }
  if$
  output.year.check				% special for apalike
  new.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      format.chapter.pages "chapter and pages" output.check
      new.block
      format.number.series output
      new.sentence
      publisher "publisher" output.check
      address output
    }
    { format.chapter.pages "chapter and pages" output.check
      new.block
      format.book.crossref output.nonnull
    }
  if$
  format.edition output
  new.block
  note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      format.chapter.pages output
      new.sentence
      publisher "publisher" output.check
      address output
      format.edition output
    }
    { format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      format.pages output
      address output					% for apalike
      new.sentence					% there's no year
      organization output				% here so things
      publisher output					% are simpler
    }
    { format.incoll.inproc.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.btitle "title" output.check
  organization address new.block.checkb
  organization output
  address output
  format.edition output
  new.block
  note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title "title" output.check
  new.block
  "Master's thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  new.block
  note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title output
  new.block
  howpublished output
  new.block
  note output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.btitle "title" output.check
  new.block
  "PhD thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  new.block
  note output
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output				% special for
  output.year.check					% apalike
  new.block
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  address output				% for apalike
  new.sentence					% we always output
  organization output				% a nonempty organization
  publisher output				% here
  new.block
  note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title "title" output.check
  new.block
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  new.block
  note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output				% special for
  output.year.check					% apalike
  new.block
  format.title "title" output.check
  new.block
  note "note" output.check
  fin.entry
}

FUNCTION {default.type} { misc }

MACRO {jan} {"January"}

MACRO {feb} {"February"}

MACRO {mar} {"March"}

MACRO {apr} {"April"}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"August"}

MACRO {sep} {"September"}

MACRO {oct} {"October"}

MACRO {nov} {"November"}

MACRO {dec} {"December"}

MACRO {acmcs} {"ACM Computing Surveys"}

MACRO {acta} {"Acta Informatica"}

MACRO {cacm} {"Communications of the ACM"}

MACRO {ibmjrd} {"IBM Journal of Research and Development"}

MACRO {ibmsj} {"IBM Systems Journal"}

MACRO {ieeese} {"IEEE Transactions on Software Engineering"}

MACRO {ieeetc} {"IEEE Transactions on Computers"}

MACRO {ieeetcad}
 {"IEEE Transactions on Computer-Aided Design of Integrated Circuits"}

MACRO {ipl} {"Information Processing Letters"}

MACRO {jacm} {"Journal of the ACM"}

MACRO {jcss} {"Journal of Computer and System Sciences"}

MACRO {scp} {"Science of Computer Programming"}

MACRO {sicomp} {"SIAM Journal on Computing"}

MACRO {tocs} {"ACM Transactions on Computer Systems"}

MACRO {tods} {"ACM Transactions on Database Systems"}

MACRO {tog} {"ACM Transactions on Graphics"}

MACRO {toms} {"ACM Transactions on Mathematical Software"}

MACRO {toois} {"ACM Transactions on Office Information Systems"}

MACRO {toplas} {"ACM Transactions on Programming Languages and Systems"}

MACRO {tcs} {"Theoretical Computer Science"}

READ

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

%			There are three apalike cases: one person (Jones),
%			two (Jones and de~Bruijn), and more (Jones et~al.).
%			This function is much like format.crossref.editors.
%
FUNCTION {format.lab.names}
{ 's :=
  s #1 "{vv~}{ll}" format.name$
  s num.names$ duplicate$
  #2 >
    { pop$ " et~al." * }
    { #2 <
	'skip$
	{ s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
	    { " et~al." * }
	    { " and " * s #2 "{vv~}{ll}" format.name$ * }
	  if$
	}
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
	{ cite$ #1 #3 substring$ }
	'key					% apalike uses the whole key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
	{ key empty$
	    { cite$ #1 #3 substring$ }
	    'key				% apalike uses the whole key
	  if$
	}
	{ editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
	{ cite$ #1 #3 substring$ }
	'key			% apalike uses the whole key, no organization
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.label}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
	'editor.key.label			% apalike ignores organization
	'author.key.label			% for labeling and sorting
      if$
    }
  if$
  ", "							% these three lines are
  *							% for apalike, which
  year field.or.null purify$ #-1 #4 substring$		% uses all four digits
  *
  'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { nameptr #1 >
	{ "   " * }
	'skip$
      if$						% apalike uses initials
      s nameptr "{vv{ } }{ll{ }}{  f{ }}{  jj{ }}" format.name$ 't := % <= here
      nameptr numnames = t "others" = and
	{ "et al" * }
	{ t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
	{ "to sort, need author or key in " cite$ * warning$
	  ""
	}
	{ key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
	{ key empty$
	    { "to sort, need author, editor, or key in " cite$ * warning$
	      ""
	    }
	    { key sortify }
	  if$
	}
	{ editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
	{ "to sort, need editor or key in " cite$ * warning$
	  ""
	}
	{ key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

%			apalike uses two sorting passes; the first one sets the
%			labels so that the `a's, `b's, etc. can be computed;
%			the second pass puts the references in "correct" order.
%			The presort function is for the first pass. It computes
%			label, sort.label, and title, and then concatenates.
FUNCTION {presort}
{ calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
	'editor.sort
	'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$	% for
  'sort.label :=		% apalike
  sort.label			% style
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}

SORT		% by label, sort.label, title---for final label calculation

STRINGS { last.label next.extra }	% apalike labels are only for the text;

INTEGERS { last.extra.num }		% there are none in the bibliography

FUNCTION {initialize.extra.label.stuff}	% and hence there is no `longest.label'
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
}

FUNCTION {forward.pass}
{ last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
}

FUNCTION {reverse.pass}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  label extra.label * 'label :=
  extra.label 'next.extra :=
}

EXECUTE {initialize.extra.label.stuff}

ITERATE {forward.pass}

REVERSE {reverse.pass}

%				Now that the label is right we sort for real,
%				on sort.label then year then title.  This is
%				for the second sorting pass.
FUNCTION {bib.sort.order}
{ sort.label
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {bib.sort.order}

SORT		% by sort.label, year, title---giving final bibliography order

FUNCTION {begin.bib}
{ preamble$ empty$				% no \etalchar in apalike
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{}" write$ newline$		% no labels in apalike
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}


==> anc/effects.tex <==
% Created by tikzDevice version 0.12.3.1 on 2021-12-16 17:25:20
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (433.62,289.08);
\begin{scope}
\path[clip] ( 30.25,120.54) rectangle (428.12,283.58);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.25,156.19) --
	(428.12,156.19);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.25,213.40) --
	(428.12,213.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.25,270.60) --
	(428.12,270.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.25,127.59) --
	(428.12,127.59);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.25,184.80) --
	(428.12,184.80);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.25,242.00) --
	(428.12,242.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 35.65,120.54) --
	( 35.65,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 44.65,120.54) --
	( 44.65,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 53.65,120.54) --
	( 53.65,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 62.65,120.54) --
	( 62.65,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 71.65,120.54) --
	( 71.65,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 80.66,120.54) --
	( 80.66,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 89.66,120.54) --
	( 89.66,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 98.66,120.54) --
	( 98.66,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (107.66,120.54) --
	(107.66,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (116.66,120.54) --
	(116.66,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (125.66,120.54) --
	(125.66,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.67,120.54) --
	(134.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (143.67,120.54) --
	(143.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.67,120.54) --
	(152.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (161.67,120.54) --
	(161.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (170.67,120.54) --
	(170.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (179.67,120.54) --
	(179.67,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (188.68,120.54) --
	(188.68,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (197.68,120.54) --
	(197.68,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (206.68,120.54) --
	(206.68,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (215.68,120.54) --
	(215.68,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (224.68,120.54) --
	(224.68,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.68,120.54) --
	(233.68,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (242.69,120.54) --
	(242.69,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (251.69,120.54) --
	(251.69,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (260.69,120.54) --
	(260.69,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (269.69,120.54) --
	(269.69,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (278.69,120.54) --
	(278.69,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (287.69,120.54) --
	(287.69,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (296.70,120.54) --
	(296.70,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (305.70,120.54) --
	(305.70,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (314.70,120.54) --
	(314.70,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (323.70,120.54) --
	(323.70,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.70,120.54) --
	(332.70,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (341.70,120.54) --
	(341.70,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.71,120.54) --
	(350.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (359.71,120.54) --
	(359.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.71,120.54) --
	(368.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (377.71,120.54) --
	(377.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.71,120.54) --
	(386.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.71,120.54) --
	(395.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (404.72,120.54) --
	(404.72,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (413.72,120.54) --
	(413.72,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (422.72,120.54) --
	(422.72,283.58);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 35.65,134.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 44.65,146.08) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 53.65,153.44) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 62.65,155.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 71.65,160.17) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 80.66,164.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 89.66,164.37) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 98.66,184.25) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.66,213.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.66,231.09) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.66,154.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.67,174.46) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.67,174.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.67,181.49) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.67,200.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (170.67,200.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (179.67,215.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (188.68,238.60) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (197.68,145.33) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (206.68,150.35) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (215.68,178.54) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (224.68,182.73) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (233.68,187.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (242.69,188.51) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (251.69,189.65) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (260.69,190.61) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (269.69,192.52) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (278.69,199.16) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (287.69,200.89) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (296.70,201.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (305.70,220.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (314.70,227.51) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (323.70,269.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (332.70,276.17) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (341.70,127.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (350.71,150.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (359.71,150.75) circle (  1.96);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.71,161.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (377.71,169.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (386.71,173.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (395.71,174.96) circle (  1.96);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (404.72,181.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (413.72,191.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (422.72,191.79) circle (  1.96);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.30,124.56) {-1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.30,181.77) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.30,238.97) {1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 36.86,115.59) {Wisconsin};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 45.86,115.59) {Kansas};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 54.86,115.59) {Iowa};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 63.86,115.59) {Michigan};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 72.87,115.59) {Minnesota};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 81.87,115.59) {South Dakota};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 90.87,115.59) {North Dakota};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 99.87,115.59) {Illinois};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (108.87,115.59) {Indiana};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (117.87,115.59) {Ohio};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (126.88,115.59) {Rhode Island};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (135.88,115.59) {Connecticut};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (144.88,115.59) {Massachusetts};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (153.88,115.59) {New Hampshire};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (162.88,115.59) {New York};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (171.88,115.59) {Pennsylvania};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (180.89,115.59) {New Jersey};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (189.89,115.59) {Maine};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (198.89,115.59) {Arkansas};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (207.89,115.59) {Kentucky};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (216.89,115.59) {Texas};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (225.89,115.59) {Virginia};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (234.90,115.59) {Tennessee};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (243.90,115.59) {Oklahoma};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (252.90,115.59) {Delaware};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (261.90,115.59) {Maryland};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (270.90,115.59) {Louisiana};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (279.90,115.59) {Florida};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (288.91,115.59) {North Carolina};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (297.91,115.59) {West Virginia};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (306.91,115.59) {South Carolina};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (315.91,115.59) {Mississippi};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (324.91,115.59) {Alabama};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (333.91,115.59) {Georgia};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (342.92,115.59) {California};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (351.92,115.59) {Colorado};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (360.92,115.59) {Washington};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (369.92,115.59) {Wyoming};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (378.92,115.59) {Utah};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (387.92,115.59) {Arizona};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (396.93,115.59) {Montana};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (405.93,115.59) {Oregon};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (414.93,115.59) {New Mexico};

\node[text=drawColor,rotate= 90.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (423.93,115.59) {Nevada};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1] at (36.86/2 + 117.87/2, 44.09 - 15) {Midwest};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1] at (126.88 / 2 + 189.89 / 2, 44.09 - 15) {Northeast};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1] at (198.89 / 2 + 333.91 / 2, 44.09 - 15) {South};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1] at (342.92 / 2 + 423.93 / 2, 44.09 - 15) {West};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 0.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 13.08,202.06) {$\widehat{v}_i$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,191,196}
\definecolor{fillColor}{RGB}{0,191,196}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (172.82-5, 18.23-10) circle (  1.96);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{248,118,109}
\definecolor{fillColor}{RGB}{248,118,109}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (242.41+5.5, 18.23-10) circle (  1.96);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1] at (185.55-10, 15.20- 10) {Democratic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1] at (255.14, 15.20 -10) {Republican};
\end{scope}
\end{tikzpicture}


==> anc/individual.tex <==
% Created by tikzDevice version 0.12 on 2019-06-17 17:40:27
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (289.08,144.54);
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (144.54,144.54);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (  0.00, -0.00) rectangle (144.54,144.54);
\end{scope}
\begin{scope}
\path[clip] ( 38.36, 30.72) rectangle (139.04,122.50);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] ( 38.36, 30.72) rectangle (139.04,122.50);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.36, 34.90) --
	(139.04, 34.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.36, 62.71) --
	(139.04, 62.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.36, 90.52) --
	(139.04, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.36,118.33) --
	(139.04,118.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 42.94, 30.72) --
	( 42.94,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 65.82, 30.72) --
	( 65.82,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 88.70, 30.72) --
	( 88.70,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (111.58, 30.72) --
	(111.58,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.46, 30.72) --
	(134.46,122.50);
\definecolor{drawColor}{RGB}{0,0,0}
\definecolor{fillColor}{RGB}{0,0,0}

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 46.43, 43.24) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 52.70, 67.71) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 57.82, 69.94) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 60.35, 77.73) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 65.54, 86.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 65.54, 79.40) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 66.35, 81.06) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 67.87, 97.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 68.14, 87.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 69.08, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 69.15, 88.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 69.91, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 69.92, 97.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 70.05, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 75.36, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 75.72, 94.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 75.98, 96.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 76.11, 91.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 76.13, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 77.21, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 77.26, 92.19) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 77.71, 91.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 78.44, 94.97) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 78.53,100.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 79.51, 96.64) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 79.71,103.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 80.05,102.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 80.16, 99.98) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 80.54, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 81.33, 99.98) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 81.74, 96.64) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 81.92,105.54) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 82.60, 98.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 82.73, 98.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 83.10,106.65) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 83.30, 97.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 83.49,101.09) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 84.39, 99.98) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 84.49, 96.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 84.57, 99.42) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 84.66, 97.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 84.71, 98.86) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 84.89, 94.97) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 86.16,106.10) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 87.17,103.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 87.57, 97.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 87.92,103.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 88.18,102.76) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 88.81,101.09) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 89.67,103.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 89.99, 96.64) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 90.73, 98.86) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 90.97, 98.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 91.07,104.98) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 91.51, 97.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 92.02,101.65) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 92.65,100.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 93.07, 94.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 93.34,106.10) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 94.26,100.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 94.77,100.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 95.29, 98.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 95.65,104.43) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 95.75, 99.42) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 96.04,105.54) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 96.51,101.65) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 96.67,102.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 96.90, 94.97) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 97.14,103.87) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 97.81,104.98) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 98.74, 96.64) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 98.84, 97.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] ( 99.40,102.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (100.50, 95.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (101.31, 95.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (101.54, 91.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (102.98, 91.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (103.74, 94.97) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (104.04, 86.07) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (104.78, 93.86) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (105.09, 94.97) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (105.58, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (106.89, 91.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (107.11,102.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (107.47, 88.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (108.78, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (109.73, 91.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (110.81, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (111.11, 82.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (111.65, 89.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (113.61, 88.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (113.75, 84.40) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (116.46, 78.84) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (116.76, 77.17) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (117.23, 77.73) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (120.09, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (121.41, 62.71) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (126.23, 56.03) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (128.40, 44.35) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (128.74, 54.37) circle (  1.96);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (  0.00, 90.52) -- (180.23, 90.52);

\path[draw=drawColor,line width= 1.1pt,dash pattern=on 4pt off 4pt ,line join=round] ( 46.43, 33.43) --
	( 52.70, 51.63) --
	( 57.82, 64.12) --
	( 60.35, 69.46) --
	( 65.54, 78.96) --
	( 65.54, 78.96) --
	( 66.35, 80.25) --
	( 67.87, 82.56) --
	( 68.14, 82.95) --
	( 69.08, 84.29) --
	( 69.15, 84.37) --
	( 69.91, 85.39) --
	( 69.92, 85.45) --
	( 70.05, 85.59) --
	( 75.36, 91.55) --
	( 75.72, 91.89) --
	( 75.98, 92.13) --
	( 76.11, 92.25) --
	( 76.13, 92.26) --
	( 77.21, 93.19) --
	( 77.26, 93.24) --
	( 77.71, 93.60) --
	( 78.44, 94.17) --
	( 78.53, 94.22) --
	( 79.51, 94.92) --
	( 79.71, 95.04) --
	( 80.05, 95.28) --
	( 80.16, 95.36) --
	( 80.54, 95.58) --
	( 81.33, 96.03) --
	( 81.74, 96.27) --
	( 81.92, 96.37) --
	( 82.60, 96.70) --
	( 82.73, 96.77) --
	( 83.10, 96.94) --
	( 83.30, 97.02) --
	( 83.49, 97.10) --
	( 84.39, 97.45) --
	( 84.49, 97.50) --
	( 84.57, 97.52) --
	( 84.66, 97.55) --
	( 84.71, 97.58) --
	( 84.89, 97.64) --
	( 86.16, 98.01) --
	( 87.17, 98.24) --
	( 87.57, 98.31) --
	( 87.92, 98.37) --
	( 88.18, 98.41) --
	( 88.81, 98.47) --
	( 89.67, 98.53) --
	( 89.99, 98.55) --
	( 90.73, 98.54) --
	( 90.97, 98.54) --
	( 91.07, 98.53) --
	( 91.51, 98.51) --
	( 92.02, 98.47) --
	( 92.65, 98.39) --
	( 93.07, 98.32) --
	( 93.34, 98.28) --
	( 94.26, 98.08) --
	( 94.77, 97.95) --
	( 95.29, 97.80) --
	( 95.65, 97.69) --
	( 95.75, 97.66) --
	( 96.04, 97.56) --
	( 96.51, 97.39) --
	( 96.67, 97.33) --
	( 96.90, 97.23) --
	( 97.14, 97.14) --
	( 97.81, 96.84) --
	( 98.74, 96.39) --
	( 98.84, 96.34) --
	( 99.40, 96.03) --
	(100.50, 95.38) --
	(101.31, 94.85) --
	(101.54, 94.69) --
	(102.98, 93.61) --
	(103.74, 93.00) --
	(104.04, 92.75) --
	(104.78, 92.10) --
	(105.09, 91.82) --
	(105.58, 91.35) --
	(106.89, 90.03) --
	(107.11, 89.81) --
	(107.47, 89.42) --
	(108.78, 87.92) --
	(109.73, 86.78) --
	(110.81, 85.39) --
	(111.11, 84.96) --
	(111.65, 84.27) --
	(113.61, 81.40) --
	(113.75, 81.20) --
	(116.46, 76.79) --
	(116.76, 76.29) --
	(117.23, 75.41) --
	(120.09, 69.97) --
	(121.41, 67.29) --
	(126.23, 56.16) --
	(128.40, 50.60) --
	(128.74, 49.70);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] ( 38.36, 30.72) rectangle (139.04,122.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 33.41, 31.87) {.85};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 33.41, 59.68) {.90};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 33.41, 87.49) {.95};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 33.41,115.30) {1.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 35.61, 34.90) --
	( 38.36, 34.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 35.61, 62.71) --
	( 38.36, 62.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 35.61, 90.52) --
	( 38.36, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 35.61,118.33) --
	( 38.36,118.33);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 42.94, 27.97) --
	( 42.94, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 65.82, 27.97) --
	( 65.82, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 88.70, 27.97) --
	( 88.70, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (111.58, 27.97) --
	(111.58, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.46, 27.97) --
	(134.46, 30.72);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 42.94, 19.71) {-5.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 65.82, 19.71) {-2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 88.70, 19.71) {0.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (111.58, 19.71) {2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (134.46, 19.71) {5.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 88.70,  7.44) {$v_i$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 13.08, 76.61) {$\mbox{P}(|T_i|\leq z_{.975}|\mathbf{v})$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor[named]{drawColor}{rgb}{0.00,0.00,0.00}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=   1.10] at ( 69.36,129.95) {$n_i=5$};
\end{scope}
\begin{scope}
\path[clip] (144.54,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (144.54, -0.00) rectangle (289.08,144.54);
\end{scope}
\begin{scope}
\path[clip] (182.90, 30.72) rectangle (283.58,122.50);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] (182.90, 30.72) rectangle (283.58,122.50);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (182.90, 34.90) --
	(283.58, 34.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (182.90, 62.71) --
	(283.58, 62.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (182.90, 90.52) --
	(283.58, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (182.90,118.33) --
	(283.58,118.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.48, 30.72) --
	(187.48,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (210.36, 30.72) --
	(210.36,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24, 30.72) --
	(233.24,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.12, 30.72) --
	(256.12,122.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (279.00, 30.72) --
	(279.00,122.50);
\definecolor{drawColor}{RGB}{0,0,0}
\definecolor{fillColor}{RGB}{0,0,0}

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (190.97, 86.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (197.24, 85.51) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (202.36, 78.28) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (204.89, 82.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (210.08, 89.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (210.08, 85.51) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (210.89, 96.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (212.41, 91.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (212.68, 93.86) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (213.62, 88.85) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (213.69, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (214.45, 84.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (214.46, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (214.59, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (219.90, 94.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (220.26, 92.19) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (220.52, 94.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (220.65, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (220.67, 87.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (221.75, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (221.80, 87.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (222.25, 85.51) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (222.98, 88.85) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (223.07, 93.86) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (224.05, 82.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (224.25, 89.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (224.59, 88.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (224.70, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (225.08, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (225.87, 93.86) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (226.28, 91.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (226.46, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (227.14, 89.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (227.27, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (227.64, 97.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (227.84, 91.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (228.03, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (228.93, 88.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (229.03, 84.40) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (229.11, 87.74) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (229.20, 87.74) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (229.25, 98.31) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (229.43, 84.40) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (230.70, 87.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (231.71, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (232.11, 87.74) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (232.46, 94.97) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (232.72, 84.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (233.35, 86.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (234.21, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (234.53, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (235.27, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (235.51, 88.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (235.61, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (236.05, 91.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (236.56, 81.06) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (237.19, 85.51) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (237.61, 84.40) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (237.88, 87.74) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (238.80, 97.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (239.31, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (239.83, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (240.19, 92.19) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (240.29, 94.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (240.58, 87.74) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (241.05, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (241.21, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (241.44, 88.85) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (241.68, 97.20) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (242.35, 91.63) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (243.28, 94.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (243.38, 92.75) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (243.94, 89.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (245.04, 87.18) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (245.85, 88.85) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (246.08, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (247.52, 91.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (248.28, 95.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (248.58, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (249.32, 84.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (249.63, 96.08) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (250.12, 89.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (251.43, 84.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (251.65, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (252.01, 93.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (253.32, 90.52) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (254.27, 95.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (255.35, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (255.65, 95.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (256.19, 81.62) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (258.15, 88.30) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (258.29, 86.07) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (261.00, 89.41) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (261.30, 95.53) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (261.77, 83.85) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (264.63, 78.84) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (265.95, 84.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (270.77, 84.40) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (272.94, 89.96) circle (  1.96);

\path[draw=drawColor,draw opacity=0.20,line width= 0.4pt,line join=round,line cap=round,fill=fillColor,fill opacity=0.20] (273.28, 89.41) circle (  1.96);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (141.71, 90.52) -- (289.08, 90.52);

\path[draw=drawColor,line width= 1.1pt,dash pattern=on 4pt off 4pt ,line join=round] (190.97, 83.54) --
	(197.24, 85.49) --
	(202.36, 86.86) --
	(204.89, 87.46) --
	(210.08, 88.54) --
	(210.08, 88.55) --
	(210.89, 88.70) --
	(212.41, 88.96) --
	(212.68, 89.01) --
	(213.62, 89.16) --
	(213.69, 89.17) --
	(214.45, 89.29) --
	(214.46, 89.30) --
	(214.59, 89.32) --
	(219.90, 90.02) --
	(220.26, 90.07) --
	(220.52, 90.09) --
	(220.65, 90.11) --
	(220.67, 90.11) --
	(221.75, 90.22) --
	(221.80, 90.23) --
	(222.25, 90.27) --
	(222.98, 90.34) --
	(223.07, 90.35) --
	(224.05, 90.43) --
	(224.25, 90.45) --
	(224.59, 90.47) --
	(224.70, 90.48) --
	(225.08, 90.51) --
	(225.87, 90.57) --
	(226.28, 90.59) --
	(226.46, 90.61) --
	(227.14, 90.65) --
	(227.27, 90.66) --
	(227.64, 90.68) --
	(227.84, 90.69) --
	(228.03, 90.70) --
	(228.93, 90.74) --
	(229.03, 90.74) --
	(229.11, 90.75) --
	(229.20, 90.75) --
	(229.25, 90.75) --
	(229.43, 90.76) --
	(230.70, 90.81) --
	(231.71, 90.84) --
	(232.11, 90.85) --
	(232.46, 90.85) --
	(232.72, 90.86) --
	(233.35, 90.87) --
	(234.21, 90.87) --
	(234.53, 90.87) --
	(235.27, 90.87) --
	(235.51, 90.87) --
	(235.61, 90.87) --
	(236.05, 90.87) --
	(236.56, 90.86) --
	(237.19, 90.85) --
	(237.61, 90.85) --
	(237.88, 90.84) --
	(238.80, 90.82) --
	(239.31, 90.80) --
	(239.83, 90.78) --
	(240.19, 90.77) --
	(240.29, 90.76) --
	(240.58, 90.75) --
	(241.05, 90.73) --
	(241.21, 90.72) --
	(241.44, 90.71) --
	(241.68, 90.70) --
	(242.35, 90.66) --
	(243.28, 90.61) --
	(243.38, 90.60) --
	(243.94, 90.57) --
	(245.04, 90.49) --
	(245.85, 90.42) --
	(246.08, 90.40) --
	(247.52, 90.27) --
	(248.28, 90.20) --
	(248.58, 90.17) --
	(249.32, 90.09) --
	(249.63, 90.05) --
	(250.12, 90.00) --
	(251.43, 89.84) --
	(251.65, 89.81) --
	(252.01, 89.77) --
	(253.32, 89.59) --
	(254.27, 89.46) --
	(255.35, 89.29) --
	(255.65, 89.25) --
	(256.19, 89.16) --
	(258.15, 88.83) --
	(258.29, 88.80) --
	(261.00, 88.30) --
	(261.30, 88.24) --
	(261.77, 88.14) --
	(264.63, 87.52) --
	(265.95, 87.22) --
	(270.77, 85.99) --
	(272.94, 85.38) --
	(273.28, 85.28);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] (182.90, 30.72) rectangle (283.58,122.50);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (177.95, 31.87) {.85};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (177.95, 59.68) {.90};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (177.95, 87.49) {.95};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (177.95,115.30) {1.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (180.15, 34.90) --
	(182.90, 34.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (180.15, 62.71) --
	(182.90, 62.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (180.15, 90.52) --
	(182.90, 90.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (180.15,118.33) --
	(182.90,118.33);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.48, 27.97) --
	(187.48, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (210.36, 27.97) --
	(210.36, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24, 27.97) --
	(233.24, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.12, 27.97) --
	(256.12, 30.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (279.00, 27.97) --
	(279.00, 30.72);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (187.48, 19.71) {-5.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (210.36, 19.71) {-2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (233.24, 19.71) {0.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (256.12, 19.71) {2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (279.00, 19.71) {5.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (233.24,  7.44) {$v_i$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (157.62, 76.61) {$\mbox{P}(|T_i|\leq z_{.975}|\mathbf{v})$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (289.08,144.54);
\definecolor[named]{drawColor}{rgb}{0.00,0.00,0.00}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.1] at (213.90,129.95) {$n_i=50$};
\end{scope}
\end{tikzpicture}


==> anc/power.tex <==
% Created by tikzDevice version 0.12.3.1 on 2021-05-28 14:51:15
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (433.62,289.08);
\begin{scope}
\path[clip] (  4.64,144.54) rectangle (139.90,289.08);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (  4.64,144.54) rectangle (139.90,289.08);
\end{scope}
\begin{scope}
\path[clip] ( 43.20,175.23) rectangle (134.40,266.42);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] ( 43.20,175.23) rectangle (134.40,266.42);

\path[] ( 43.20,175.23) --
	(134.40,175.23);

\path[] ( 43.20,177.30) --
	(134.40,177.30);

\path[] ( 43.20,181.44) --
	(134.40,181.44);

\path[] ( 43.20,191.81) --
	(134.40,191.81);

\path[] ( 43.20,210.46) --
	(134.40,210.46);

\path[] ( 43.20,231.19) --
	(134.40,231.19);

\path[] ( 43.20,251.91) --
	(134.40,251.91);

\path[] ( 43.20,264.35) --
	(134.40,264.35);

\path[] ( 43.20,266.42) --
	(134.40,266.42);

\path[] ( 57.71,175.23) --
	( 57.71,266.42);

\path[] ( 78.43,175.23) --
	( 78.43,266.42);

\path[] ( 99.16,175.23) --
	( 99.16,266.42);

\path[] (119.89,175.23) --
	(119.89,266.42);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20,179.37) --
	(134.40,179.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20,183.52) --
	(134.40,183.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20,200.10) --
	(134.40,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20,220.82) --
	(134.40,220.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20,241.55) --
	(134.40,241.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20,262.28) --
	(134.40,262.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.34,175.23) --
	( 47.34,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 68.07,175.23) --
	( 68.07,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 88.80,175.23) --
	( 88.80,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (109.52,175.23) --
	(109.52,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (130.25,175.23) --
	(130.25,266.42);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.34,262.27) --
	( 49.42,262.25) --
	( 51.49,262.21) --
	( 53.56,262.09) --
	( 55.63,261.79) --
	( 57.71,261.18) --
	( 59.78,259.94) --
	( 61.85,257.73) --
	( 63.93,254.28) --
	( 66.00,249.00) --
	( 68.07,242.11) --
	( 70.14,233.90) --
	( 72.22,224.81) --
	( 74.29,215.64) --
	( 76.36,207.19) --
	( 78.43,200.13) --
	( 80.51,194.52) --
	( 82.58,190.48) --
	( 84.65,187.88) --
	( 86.72,186.39) --
	( 88.80,185.93) --
	( 90.87,186.39) --
	( 92.94,187.88) --
	( 95.02,190.48) --
	( 97.09,194.52) --
	( 99.16,200.13) --
	(101.23,207.19) --
	(103.31,215.64) --
	(105.38,224.81) --
	(107.45,233.90) --
	(109.52,242.11) --
	(111.60,249.00) --
	(113.67,254.28) --
	(115.74,257.73) --
	(117.81,259.94) --
	(119.89,261.18) --
	(121.96,261.79) --
	(124.03,262.09) --
	(126.11,262.21) --
	(128.18,262.25) --
	(130.25,262.27);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] ( 47.34,262.25) --
	( 49.42,262.22) --
	( 51.49,262.16) --
	( 53.56,262.01) --
	( 55.63,261.64) --
	( 57.71,260.97) --
	( 59.78,259.60) --
	( 61.85,257.35) --
	( 63.93,253.85) --
	( 66.00,248.67) --
	( 68.07,242.01) --
	( 70.14,234.17) --
	( 72.22,225.52) --
	( 74.29,216.85) --
	( 76.36,208.80) --
	( 78.43,201.96) --
	( 80.51,196.69) --
	( 82.58,192.81) --
	( 84.65,190.15) --
	( 86.72,188.74) --
	( 88.80,188.30) --
	( 90.87,188.74) --
	( 92.94,190.15) --
	( 95.02,192.81) --
	( 97.09,196.69) --
	( 99.16,201.96) --
	(101.23,208.80) --
	(103.31,216.85) --
	(105.38,225.52) --
	(107.45,234.17) --
	(109.52,242.01) --
	(111.60,248.67) --
	(113.67,253.85) --
	(115.74,257.35) --
	(117.81,259.60) --
	(119.89,260.97) --
	(121.96,261.64) --
	(124.03,262.01) --
	(126.11,262.16) --
	(128.18,262.22) --
	(130.25,262.25);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] ( 43.20,175.23) rectangle (134.40,266.42);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25,180.49) {0.05};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25,197.07) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25,217.79) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25,238.52) {0.75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25,259.25) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45,179.37) --
	( 43.20,179.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45,183.52) --
	( 43.20,183.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45,200.10) --
	( 43.20,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45,220.82) --
	( 43.20,220.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45,241.55) --
	( 43.20,241.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45,262.28) --
	( 43.20,262.28);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.34,172.48) --
	( 47.34,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 68.07,172.48) --
	( 68.07,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 88.80,172.48) --
	( 88.80,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (109.52,172.48) --
	(109.52,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (130.25,172.48) --
	(130.25,175.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 47.34,164.22) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 68.07,164.22) {-1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 88.80,164.22) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (109.52,164.22) {1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (130.25,164.22) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 88.80,152.18) {$\Delta$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 12.72,220.82) {Power};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.32] at ( 53.20,274.49) {\scriptsize{$m = 5, n_i = 10$}};
\end{scope}
\begin{scope}
\path[clip] (149.18,144.54) rectangle (284.44,289.08);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (149.18,144.54) rectangle (284.44,289.08);
\end{scope}
\begin{scope}
\path[clip] (187.74,175.23) rectangle (278.94,266.42);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] (187.74,175.23) rectangle (278.94,266.42);

\path[] (187.74,175.23) --
	(278.94,175.23);

\path[] (187.74,177.30) --
	(278.94,177.30);

\path[] (187.74,181.44) --
	(278.94,181.44);

\path[] (187.74,191.81) --
	(278.94,191.81);

\path[] (187.74,210.46) --
	(278.94,210.46);

\path[] (187.74,231.19) --
	(278.94,231.19);

\path[] (187.74,251.91) --
	(278.94,251.91);

\path[] (187.74,264.35) --
	(278.94,264.35);

\path[] (187.74,266.42) --
	(278.94,266.42);

\path[] (202.25,175.23) --
	(202.25,266.42);

\path[] (222.97,175.23) --
	(222.97,266.42);

\path[] (243.70,175.23) --
	(243.70,266.42);

\path[] (264.43,175.23) --
	(264.43,266.42);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74,179.37) --
	(278.94,179.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74,183.52) --
	(278.94,183.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74,200.10) --
	(278.94,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74,220.82) --
	(278.94,220.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74,241.55) --
	(278.94,241.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74,262.28) --
	(278.94,262.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (191.88,175.23) --
	(191.88,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (212.61,175.23) --
	(212.61,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.34,175.23) --
	(233.34,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.06,175.23) --
	(254.06,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.79,175.23) --
	(274.79,266.42);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] (191.88,260.13) --
	(193.96,258.78) --
	(196.03,256.86) --
	(198.10,254.21) --
	(200.17,250.74) --
	(202.25,246.38) --
	(204.32,241.29) --
	(206.39,235.33) --
	(208.47,228.92) --
	(210.54,222.40) --
	(212.61,216.11) --
	(214.68,210.02) --
	(216.76,204.49) --
	(218.83,199.69) --
	(220.90,195.67) --
	(222.97,192.43) --
	(225.05,189.95) --
	(227.12,188.12) --
	(229.19,186.87) --
	(231.26,186.16) --
	(233.34,185.99) --
	(235.41,186.16) --
	(237.48,186.87) --
	(239.56,188.12) --
	(241.63,189.95) --
	(243.70,192.43) --
	(245.77,195.67) --
	(247.85,199.69) --
	(249.92,204.49) --
	(251.99,210.02) --
	(254.06,216.11) --
	(256.14,222.40) --
	(258.21,228.92) --
	(260.28,235.33) --
	(262.35,241.29) --
	(264.43,246.38) --
	(266.50,250.74) --
	(268.57,254.21) --
	(270.65,256.86) --
	(272.72,258.78) --
	(274.79,260.13);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (191.88,259.93) --
	(193.96,258.58) --
	(196.03,256.66) --
	(198.10,254.06) --
	(200.17,250.73) --
	(202.25,246.55) --
	(204.32,241.70) --
	(206.39,236.08) --
	(208.47,230.08) --
	(210.54,223.84) --
	(212.61,217.85) --
	(214.68,212.01) --
	(216.76,206.71) --
	(218.83,202.01) --
	(220.90,198.14) --
	(222.97,195.04) --
	(225.05,192.53) --
	(227.12,190.69) --
	(229.19,189.45) --
	(231.26,188.77) --
	(233.34,188.55) --
	(235.41,188.77) --
	(237.48,189.45) --
	(239.56,190.69) --
	(241.63,192.53) --
	(243.70,195.04) --
	(245.77,198.14) --
	(247.85,202.01) --
	(249.92,206.71) --
	(251.99,212.01) --
	(254.06,217.85) --
	(256.14,223.84) --
	(258.21,230.08) --
	(260.28,236.08) --
	(262.35,241.70) --
	(264.43,246.55) --
	(266.50,250.73) --
	(268.57,254.06) --
	(270.65,256.66) --
	(272.72,258.58) --
	(274.79,259.93);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] (187.74,175.23) rectangle (278.94,266.42);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79,180.49) {0.05};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79,197.07) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79,217.79) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79,238.52) {0.75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79,259.25) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99,179.37) --
	(187.74,179.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99,183.52) --
	(187.74,183.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99,200.10) --
	(187.74,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99,220.82) --
	(187.74,220.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99,241.55) --
	(187.74,241.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99,262.28) --
	(187.74,262.28);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (191.88,172.48) --
	(191.88,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (212.61,172.48) --
	(212.61,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.34,172.48) --
	(233.34,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.06,172.48) --
	(254.06,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.79,172.48) --
	(274.79,175.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (191.88,164.22) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (212.61,164.22) {-1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (233.34,164.22) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (254.06,164.22) {1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (274.79,164.22) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (233.34,152.18) {$\Delta$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (157.26,220.82) {Power};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.32] at (197.74,274.49) {\scriptsize{$m = 5, n_i = 10$}};
\end{scope}
\begin{scope}
\path[clip] (293.72,144.54) rectangle (428.98,289.08);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (293.72,144.54) rectangle (428.98,289.08);
\end{scope}
\begin{scope}
\path[clip] (332.28,175.23) rectangle (423.48,266.42);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] (332.28,175.23) rectangle (423.48,266.42);

\path[] (332.28,175.23) --
	(423.48,175.23);

\path[] (332.28,177.30) --
	(423.48,177.30);

\path[] (332.28,181.44) --
	(423.48,181.44);

\path[] (332.28,191.81) --
	(423.48,191.81);

\path[] (332.28,210.46) --
	(423.48,210.46);

\path[] (332.28,231.19) --
	(423.48,231.19);

\path[] (332.28,251.91) --
	(423.48,251.91);

\path[] (332.28,264.35) --
	(423.48,264.35);

\path[] (332.28,266.42) --
	(423.48,266.42);

\path[] (346.79,175.23) --
	(346.79,266.42);

\path[] (367.51,175.23) --
	(367.51,266.42);

\path[] (388.24,175.23) --
	(388.24,266.42);

\path[] (408.97,175.23) --
	(408.97,266.42);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28,179.37) --
	(423.48,179.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28,183.52) --
	(423.48,183.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28,200.10) --
	(423.48,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28,220.82) --
	(423.48,220.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28,241.55) --
	(423.48,241.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28,262.28) --
	(423.48,262.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.42,175.23) --
	(336.42,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (357.15,175.23) --
	(357.15,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (377.88,175.23) --
	(377.88,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (398.60,175.23) --
	(398.60,266.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (419.33,175.23) --
	(419.33,266.42);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.42,261.76) --
	(338.50,261.27) --
	(340.57,260.43) --
	(342.64,259.00) --
	(344.71,256.88) --
	(346.79,253.89) --
	(348.86,249.64) --
	(350.93,244.38) --
	(353.01,238.20) --
	(355.08,231.25) --
	(357.15,223.88) --
	(359.22,216.53) --
	(361.30,209.73) --
	(363.37,203.61) --
	(365.44,198.62) --
	(367.51,194.49) --
	(369.59,191.33) --
	(371.66,189.12) --
	(373.73,187.64) --
	(375.80,186.83) --
	(377.88,186.53) --
	(379.95,186.83) --
	(382.02,187.64) --
	(384.10,189.12) --
	(386.17,191.33) --
	(388.24,194.49) --
	(390.31,198.62) --
	(392.39,203.61) --
	(394.46,209.73) --
	(396.53,216.53) --
	(398.60,223.88) --
	(400.68,231.25) --
	(402.75,238.20) --
	(404.82,244.38) --
	(406.89,249.64) --
	(408.97,253.89) --
	(411.04,256.88) --
	(413.11,259.00) --
	(415.19,260.43) --
	(417.26,261.27) --
	(419.33,261.76);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (336.42,256.24) --
	(338.50,254.84) --
	(340.57,253.01) --
	(342.64,250.56) --
	(344.71,247.40) --
	(346.79,243.46) --
	(348.86,238.79) --
	(350.93,233.59) --
	(353.01,228.09) --
	(355.08,222.31) --
	(357.15,216.50) --
	(359.22,211.00) --
	(361.30,206.05) --
	(363.37,201.83) --
	(365.44,198.32) --
	(367.51,195.53) --
	(369.59,193.32) --
	(371.66,191.78) --
	(373.73,190.76) --
	(375.80,190.14) --
	(377.88,189.95) --
	(379.95,190.14) --
	(382.02,190.76) --
	(384.10,191.78) --
	(386.17,193.32) --
	(388.24,195.53) --
	(390.31,198.32) --
	(392.39,201.83) --
	(394.46,206.05) --
	(396.53,211.00) --
	(398.60,216.50) --
	(400.68,222.31) --
	(402.75,228.09) --
	(404.82,233.59) --
	(406.89,238.79) --
	(408.97,243.46) --
	(411.04,247.40) --
	(413.11,250.56) --
	(415.19,253.01) --
	(417.26,254.84) --
	(419.33,256.24);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] (332.28,175.23) rectangle (423.48,266.42);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33,180.49) {0.05};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33,197.07) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33,217.79) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33,238.52) {0.75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33,259.25) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53,179.37) --
	(332.28,179.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53,183.52) --
	(332.28,183.52);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53,200.10) --
	(332.28,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53,220.82) --
	(332.28,220.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53,241.55) --
	(332.28,241.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53,262.28) --
	(332.28,262.28);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.42,172.48) --
	(336.42,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (357.15,172.48) --
	(357.15,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (377.88,172.48) --
	(377.88,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (398.60,172.48) --
	(398.60,175.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (419.33,172.48) --
	(419.33,175.23);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (336.42,164.22) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (357.15,164.22) {-1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (377.88,164.22) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (398.60,164.22) {1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (419.33,164.22) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (377.88,152.18) {$\Delta$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (301.80,220.82) {Power};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.32] at (342.28,274.49) {\scriptsize{$m = 5, n_i = 10$}};
\end{scope}
\begin{scope}
\path[clip] (  4.64,  0.00) rectangle (139.90,144.54);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (  4.64, -0.00) rectangle (139.90,144.54);
\end{scope}
\begin{scope}
\path[clip] ( 43.20, 30.69) rectangle (134.40,121.88);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] ( 43.20, 30.69) rectangle (134.40,121.88);

\path[] ( 43.20, 30.69) --
	(134.40, 30.69);

\path[] ( 43.20, 32.76) --
	(134.40, 32.76);

\path[] ( 43.20, 36.90) --
	(134.40, 36.90);

\path[] ( 43.20, 47.27) --
	(134.40, 47.27);

\path[] ( 43.20, 65.92) --
	(134.40, 65.92);

\path[] ( 43.20, 86.65) --
	(134.40, 86.65);

\path[] ( 43.20,107.37) --
	(134.40,107.37);

\path[] ( 43.20,119.81) --
	(134.40,119.81);

\path[] ( 43.20,121.88) --
	(134.40,121.88);

\path[] ( 57.71, 30.69) --
	( 57.71,121.88);

\path[] ( 78.43, 30.69) --
	( 78.43,121.88);

\path[] ( 99.16, 30.69) --
	( 99.16,121.88);

\path[] (119.89, 30.69) --
	(119.89,121.88);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20, 34.83) --
	(134.40, 34.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20, 38.98) --
	(134.40, 38.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20, 55.56) --
	(134.40, 55.56);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20, 76.28) --
	(134.40, 76.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20, 97.01) --
	(134.40, 97.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.20,117.74) --
	(134.40,117.74);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.34, 30.69) --
	( 47.34,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 68.07, 30.69) --
	( 68.07,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 88.80, 30.69) --
	( 88.80,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (109.52, 30.69) --
	(109.52,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (130.25, 30.69) --
	(130.25,121.88);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.34,117.74) --
	( 49.42,117.74) --
	( 51.49,117.74) --
	( 53.56,117.74) --
	( 55.63,117.74) --
	( 57.71,117.74) --
	( 59.78,117.74) --
	( 61.85,117.74) --
	( 63.93,117.74) --
	( 66.00,117.74) --
	( 68.07,117.74) --
	( 70.14,117.74) --
	( 72.22,117.72) --
	( 74.29,117.29) --
	( 76.36,113.83) --
	( 78.43,102.03) --
	( 80.51, 80.72) --
	( 82.58, 59.96) --
	( 84.65, 46.92) --
	( 86.72, 41.37) --
	( 88.80, 39.97) --
	( 90.87, 41.37) --
	( 92.94, 46.92) --
	( 95.02, 59.96) --
	( 97.09, 80.72) --
	( 99.16,102.03) --
	(101.23,113.83) --
	(103.31,117.29) --
	(105.38,117.72) --
	(107.45,117.74) --
	(109.52,117.74) --
	(111.60,117.74) --
	(113.67,117.74) --
	(115.74,117.74) --
	(117.81,117.74) --
	(119.89,117.74) --
	(121.96,117.74) --
	(124.03,117.74) --
	(126.11,117.74) --
	(128.18,117.74) --
	(130.25,117.74);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] ( 47.34,117.74) --
	( 49.42,117.74) --
	( 51.49,117.74) --
	( 53.56,117.74) --
	( 55.63,117.74) --
	( 57.71,117.74) --
	( 59.78,117.74) --
	( 61.85,117.74) --
	( 63.93,117.74) --
	( 66.00,117.74) --
	( 68.07,117.74) --
	( 70.14,117.74) --
	( 72.22,117.73) --
	( 74.29,117.30) --
	( 76.36,113.89) --
	( 78.43,102.18) --
	( 80.51, 80.95) --
	( 82.58, 60.19) --
	( 84.65, 47.10) --
	( 86.72, 41.49) --
	( 88.80, 40.06) --
	( 90.87, 41.49) --
	( 92.94, 47.10) --
	( 95.02, 60.19) --
	( 97.09, 80.95) --
	( 99.16,102.18) --
	(101.23,113.89) --
	(103.31,117.30) --
	(105.38,117.73) --
	(107.45,117.74) --
	(109.52,117.74) --
	(111.60,117.74) --
	(113.67,117.74) --
	(115.74,117.74) --
	(117.81,117.74) --
	(119.89,117.74) --
	(121.96,117.74) --
	(124.03,117.74) --
	(126.11,117.74) --
	(128.18,117.74) --
	(130.25,117.74);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] ( 43.20, 30.69) rectangle (134.40,121.88);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25, 35.95) {0.05};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25, 52.53) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25, 73.25) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25, 93.98) {0.75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 38.25,114.71) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45, 34.83) --
	( 43.20, 34.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45, 38.98) --
	( 43.20, 38.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45, 55.56) --
	( 43.20, 55.56);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45, 76.28) --
	( 43.20, 76.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45, 97.01) --
	( 43.20, 97.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 40.45,117.74) --
	( 43.20,117.74);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 47.34, 27.94) --
	( 47.34, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 68.07, 27.94) --
	( 68.07, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 88.80, 27.94) --
	( 88.80, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (109.52, 27.94) --
	(109.52, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (130.25, 27.94) --
	(130.25, 30.69);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 47.34, 19.68) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 68.07, 19.68) {-1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 88.80, 19.68) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (109.52, 19.68) {1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (130.25, 19.68) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 88.80,  7.64) {$\Delta$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 12.72, 76.28) {Power};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.32] at ( 48.20,129.95) {\scriptsize{$m = 50, n_i = 10$}};
\end{scope}
\begin{scope}
\path[clip] (149.18,  0.00) rectangle (284.44,144.54);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (149.18, -0.00) rectangle (284.44,144.54);
\end{scope}
\begin{scope}
\path[clip] (187.74, 30.69) rectangle (278.94,121.88);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] (187.74, 30.69) rectangle (278.94,121.88);

\path[] (187.74, 30.69) --
	(278.94, 30.69);

\path[] (187.74, 32.76) --
	(278.94, 32.76);

\path[] (187.74, 36.90) --
	(278.94, 36.90);

\path[] (187.74, 47.27) --
	(278.94, 47.27);

\path[] (187.74, 65.92) --
	(278.94, 65.92);

\path[] (187.74, 86.65) --
	(278.94, 86.65);

\path[] (187.74,107.37) --
	(278.94,107.37);

\path[] (187.74,119.81) --
	(278.94,119.81);

\path[] (187.74,121.88) --
	(278.94,121.88);

\path[] (202.25, 30.69) --
	(202.25,121.88);

\path[] (222.97, 30.69) --
	(222.97,121.88);

\path[] (243.70, 30.69) --
	(243.70,121.88);

\path[] (264.43, 30.69) --
	(264.43,121.88);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74, 34.83) --
	(278.94, 34.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74, 38.98) --
	(278.94, 38.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74, 55.56) --
	(278.94, 55.56);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74, 76.28) --
	(278.94, 76.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74, 97.01) --
	(278.94, 97.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.74,117.74) --
	(278.94,117.74);

\path[draw=drawColor,line width= 0.6pt,line join=round] (191.88, 30.69) --
	(191.88,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (212.61, 30.69) --
	(212.61,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.34, 30.69) --
	(233.34,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.06, 30.69) --
	(254.06,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.79, 30.69) --
	(274.79,121.88);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] (191.88,117.74) --
	(193.96,117.74) --
	(196.03,117.74) --
	(198.10,117.74) --
	(200.17,117.74) --
	(202.25,117.74) --
	(204.32,117.74) --
	(206.39,117.74) --
	(208.47,117.74) --
	(210.54,117.74) --
	(212.61,117.73) --
	(214.68,117.56) --
	(216.76,116.36) --
	(218.83,111.57) --
	(220.90,100.17) --
	(222.97, 82.54) --
	(225.05, 64.71) --
	(227.12, 51.63) --
	(229.19, 44.28) --
	(231.26, 41.00) --
	(233.34, 40.04) --
	(235.41, 41.00) --
	(237.48, 44.28) --
	(239.56, 51.63) --
	(241.63, 64.71) --
	(243.70, 82.54) --
	(245.77,100.17) --
	(247.85,111.57) --
	(249.92,116.36) --
	(251.99,117.56) --
	(254.06,117.73) --
	(256.14,117.74) --
	(258.21,117.74) --
	(260.28,117.74) --
	(262.35,117.74) --
	(264.43,117.74) --
	(266.50,117.74) --
	(268.57,117.74) --
	(270.65,117.74) --
	(272.72,117.74) --
	(274.79,117.74);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (191.88,117.74) --
	(193.96,117.74) --
	(196.03,117.74) --
	(198.10,117.74) --
	(200.17,117.74) --
	(202.25,117.74) --
	(204.32,117.74) --
	(206.39,117.74) --
	(208.47,117.74) --
	(210.54,117.74) --
	(212.61,117.73) --
	(214.68,117.49) --
	(216.76,116.03) --
	(218.83,110.68) --
	(220.90, 98.63) --
	(222.97, 80.90) --
	(225.05, 63.50) --
	(227.12, 50.96) --
	(229.19, 44.03) --
	(231.26, 40.91) --
	(233.34, 40.01) --
	(235.41, 40.91) --
	(237.48, 44.03) --
	(239.56, 50.96) --
	(241.63, 63.50) --
	(243.70, 80.90) --
	(245.77, 98.63) --
	(247.85,110.68) --
	(249.92,116.03) --
	(251.99,117.49) --
	(254.06,117.73) --
	(256.14,117.74) --
	(258.21,117.74) --
	(260.28,117.74) --
	(262.35,117.74) --
	(264.43,117.74) --
	(266.50,117.74) --
	(268.57,117.74) --
	(270.65,117.74) --
	(272.72,117.74) --
	(274.79,117.74);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] (187.74, 30.69) rectangle (278.94,121.88);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79, 35.95) {0.05};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79, 52.53) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79, 73.25) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79, 93.98) {0.75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (182.79,114.71) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99, 34.83) --
	(187.74, 34.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99, 38.98) --
	(187.74, 38.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99, 55.56) --
	(187.74, 55.56);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99, 76.28) --
	(187.74, 76.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99, 97.01) --
	(187.74, 97.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (184.99,117.74) --
	(187.74,117.74);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (191.88, 27.94) --
	(191.88, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (212.61, 27.94) --
	(212.61, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.34, 27.94) --
	(233.34, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.06, 27.94) --
	(254.06, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.79, 27.94) --
	(274.79, 30.69);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (191.88, 19.68) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (212.61, 19.68) {-1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (233.34, 19.68) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (254.06, 19.68) {1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (274.79, 19.68) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (233.34,  7.64) {$\Delta$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (157.26, 76.28) {Power};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.32] at (192.74,129.95) {\scriptsize{$m = 50, n_i = 10$}};
\end{scope}
\begin{scope}
\path[clip] (293.72,  0.00) rectangle (428.98,144.54);
\definecolor{drawColor}{RGB}{255,255,255}
\definecolor{fillColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (293.72, -0.00) rectangle (428.98,144.54);
\end{scope}
\begin{scope}
\path[clip] (332.28, 30.69) rectangle (423.48,121.88);
\definecolor{fillColor}{RGB}{255,255,255}

\path[fill=fillColor] (332.28, 30.69) rectangle (423.48,121.88);

\path[] (332.28, 30.69) --
	(423.48, 30.69);

\path[] (332.28, 32.76) --
	(423.48, 32.76);

\path[] (332.28, 36.90) --
	(423.48, 36.90);

\path[] (332.28, 47.27) --
	(423.48, 47.27);

\path[] (332.28, 65.92) --
	(423.48, 65.92);

\path[] (332.28, 86.65) --
	(423.48, 86.65);

\path[] (332.28,107.37) --
	(423.48,107.37);

\path[] (332.28,119.81) --
	(423.48,119.81);

\path[] (332.28,121.88) --
	(423.48,121.88);

\path[] (346.79, 30.69) --
	(346.79,121.88);

\path[] (367.51, 30.69) --
	(367.51,121.88);

\path[] (388.24, 30.69) --
	(388.24,121.88);

\path[] (408.97, 30.69) --
	(408.97,121.88);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28, 34.83) --
	(423.48, 34.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28, 38.98) --
	(423.48, 38.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28, 55.56) --
	(423.48, 55.56);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28, 76.28) --
	(423.48, 76.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28, 97.01) --
	(423.48, 97.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (332.28,117.74) --
	(423.48,117.74);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.42, 30.69) --
	(336.42,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (357.15, 30.69) --
	(357.15,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (377.88, 30.69) --
	(377.88,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (398.60, 30.69) --
	(398.60,121.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (419.33, 30.69) --
	(419.33,121.88);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.42,117.74) --
	(338.50,117.74) --
	(340.57,117.74) --
	(342.64,117.74) --
	(344.71,117.74) --
	(346.79,117.74) --
	(348.86,117.74) --
	(350.93,117.74) --
	(353.01,117.73) --
	(355.08,117.69) --
	(357.15,117.35) --
	(359.22,115.71) --
	(361.30,110.87) --
	(363.37,100.98) --
	(365.44, 86.11) --
	(367.51, 70.20) --
	(369.59, 57.08) --
	(371.66, 48.25) --
	(373.73, 43.38) --
	(375.80, 41.06) --
	(377.88, 40.36) --
	(379.95, 41.06) --
	(382.02, 43.38) --
	(384.10, 48.25) --
	(386.17, 57.08) --
	(388.24, 70.20) --
	(390.31, 86.11) --
	(392.39,100.98) --
	(394.46,110.87) --
	(396.53,115.71) --
	(398.60,117.35) --
	(400.68,117.69) --
	(402.75,117.73) --
	(404.82,117.74) --
	(406.89,117.74) --
	(408.97,117.74) --
	(411.04,117.74) --
	(413.11,117.74) --
	(415.19,117.74) --
	(417.26,117.74) --
	(419.33,117.74);

\path[draw=drawColor,line width= 0.6pt,dash pattern=on 4pt off 4pt ,line join=round] (336.42,117.74) --
	(338.50,117.74) --
	(340.57,117.74) --
	(342.64,117.74) --
	(344.71,117.74) --
	(346.79,117.74) --
	(348.86,117.74) --
	(350.93,117.73) --
	(353.01,117.69) --
	(355.08,117.34) --
	(357.15,115.89) --
	(359.22,111.61) --
	(361.30,102.85) --
	(363.37, 89.36) --
	(365.44, 74.04) --
	(367.51, 60.48) --
	(369.59, 50.65) --
	(371.66, 44.69) --
	(373.73, 41.45) --
	(375.80, 39.90) --
	(377.88, 39.43) --
	(379.95, 39.90) --
	(382.02, 41.45) --
	(384.10, 44.69) --
	(386.17, 50.65) --
	(388.24, 60.48) --
	(390.31, 74.04) --
	(392.39, 89.36) --
	(394.46,102.85) --
	(396.53,111.61) --
	(398.60,115.89) --
	(400.68,117.34) --
	(402.75,117.69) --
	(404.82,117.73) --
	(406.89,117.74) --
	(408.97,117.74) --
	(411.04,117.74) --
	(413.11,117.74) --
	(415.19,117.74) --
	(417.26,117.74) --
	(419.33,117.74);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round] (332.28, 30.69) rectangle (423.48,121.88);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33, 35.95) {0.05};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33, 52.53) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33, 73.25) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33, 93.98) {0.75};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (327.33,114.71) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53, 34.83) --
	(332.28, 34.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53, 38.98) --
	(332.28, 38.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53, 55.56) --
	(332.28, 55.56);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53, 76.28) --
	(332.28, 76.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53, 97.01) --
	(332.28, 97.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (329.53,117.74) --
	(332.28,117.74);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.20}

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.42, 27.94) --
	(336.42, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (357.15, 27.94) --
	(357.15, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (377.88, 27.94) --
	(377.88, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (398.60, 27.94) --
	(398.60, 30.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (419.33, 27.94) --
	(419.33, 30.69);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (336.42, 19.68) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (357.15, 19.68) {-1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (377.88, 19.68) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (398.60, 19.68) {1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (419.33, 19.68) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (377.88,  7.64) {$\Delta$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (301.80, 76.28) {Power};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.32] at (337.28,129.95) {\scriptsize{$m = 50, n_i = 10$}};
\end{scope}

\begin{scope}
\path[clip] (  0.00, 0.00) rectangle (400.21,690);
\definecolor[named]{drawColor}{rgb}{.00,0.00,0.00}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.0] at (377.28,314.49) {$\sigma_v^2 = 0.4$};
\end{scope}

\begin{scope}
\path[clip] (  0.00, 0.00) rectangle (400.21,690);
\definecolor[named]{drawColor}{rgb}{.00,0.00,0.00}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.0] at (377.28,294.49) {$\sigma_e^2 = 0.8$};
\end{scope}



\begin{scope}
\path[clip] (  0.00, 0.00) rectangle (400.21,690);
\definecolor[named]{drawColor}{rgb}{.00,0.00,0.00}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.0] at (232.74,314.49) {$\sigma_v^2 = 0.6$};
\end{scope}

\begin{scope}
\path[clip] (  0.00, 0.00) rectangle (400.21,690);
\definecolor[named]{drawColor}{rgb}{.00,0.00,0.00}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.0] at (232.74,294.49) {$\sigma_e^2 = 0.6$};
\end{scope}



\begin{scope}
\path[clip] (  0.00, 0.00) rectangle (400.21,690);
\definecolor[named]{drawColor}{rgb}{.00,0.00,0.00}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.0] at (88.20,314.49) {$\sigma_v^2 = 0.8$};
\end{scope}

\begin{scope}
\path[clip] (  0.00, 0.00) rectangle (400.21,690);
\definecolor[named]{drawColor}{rgb}{.00,0.00,0.00}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.0] at (88.74,294.49) {$\sigma_e^2 = 0.4$};
\end{scope}




\end{tikzpicture}


==> anc/qqplots.tex <==
% Created by tikzDevice version 0.12.3.1 on 2021-09-02 16:32:38
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (433.62,216.81);
\begin{scope}
\path[clip] ( 32.24, 31.25) rectangle (209.61,211.31);

\path[] ( 32.24, 50.70) --
	(209.61, 50.70);

\path[] ( 32.24, 79.55) --
	(209.61, 79.55);

\path[] ( 32.24,108.40) --
	(209.61,108.40);

\path[] ( 32.24,137.26) --
	(209.61,137.26);

\path[] ( 32.24,166.11) --
	(209.61,166.11);

\path[] ( 32.24,194.97) --
	(209.61,194.97);

\path[] ( 42.56, 31.25) --
	( 42.56,211.31);

\path[] ( 94.80, 31.25) --
	( 94.80,211.31);

\path[] (147.04, 31.25) --
	(147.04,211.31);

\path[] (199.28, 31.25) --
	(199.28,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24, 36.27) --
	(209.61, 36.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24, 65.12) --
	(209.61, 65.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24, 93.98) --
	(209.61, 93.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24,122.83) --
	(209.61,122.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24,151.69) --
	(209.61,151.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24,180.54) --
	(209.61,180.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24,209.40) --
	(209.61,209.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 68.68, 31.25) --
	( 68.68,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (120.92, 31.25) --
	(120.92,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (173.16, 31.25) --
	(173.16,211.31);
\definecolor{drawColor}{RGB}{0,0,0}
\definecolor{fillColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 40.30, 39.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 49.25, 44.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 53.75, 46.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 56.85, 48.21) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 59.25, 59.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 61.22, 61.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 62.90, 64.21) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 64.37, 64.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 65.67, 65.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 66.86, 68.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 67.94, 68.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 68.94, 69.16) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 69.86, 69.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 70.73, 69.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 71.55, 69.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 72.32, 69.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 73.05, 71.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 73.74, 71.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 74.40, 72.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 75.04, 72.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 75.64, 73.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 76.23, 73.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 76.79, 74.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 77.33, 74.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 77.86, 74.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 78.36, 74.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 78.86, 76.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 79.33, 77.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 79.80, 77.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 80.25, 78.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 80.69, 78.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 81.12, 78.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 81.54, 78.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 81.95, 78.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 82.34, 80.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 82.73, 80.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 83.12, 80.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 83.49, 81.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 83.86, 82.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 84.22, 82.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 84.57, 83.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 84.91, 83.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 85.25, 83.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 85.59, 84.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 85.92, 85.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 86.24, 86.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 86.56, 86.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 86.87, 86.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 87.18, 86.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 87.48, 86.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 87.78, 87.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 88.07, 87.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 88.36, 87.86) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 88.65, 88.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 88.93, 88.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 89.21, 88.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 89.49, 89.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 89.76, 90.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 90.03, 90.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 90.29, 90.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 90.55, 90.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 90.81, 90.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 91.07, 90.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 91.32, 91.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 91.57, 91.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 91.82, 91.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 92.07, 91.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 92.31, 92.06) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 92.55, 92.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 92.79, 92.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 93.02, 92.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 93.26, 92.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 93.49, 92.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 93.72, 93.31) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 93.94, 94.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 94.17, 94.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 94.39, 94.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 94.61, 94.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 94.83, 94.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 95.05, 95.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 95.26, 95.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 95.48, 95.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 95.69, 95.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 95.90, 95.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 96.11, 95.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 96.32, 96.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 96.52, 96.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 96.73, 96.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 96.93, 96.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 97.13, 96.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 97.33, 97.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 97.53, 97.51) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 97.73, 97.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 97.92, 97.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 98.12, 98.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 98.31, 98.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 98.50, 98.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 98.69, 98.23) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 98.88, 98.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 99.07, 98.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 99.26, 98.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 99.45, 98.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 99.63, 98.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 99.82, 98.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (100.00, 99.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (100.18, 99.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (100.36, 99.47) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (100.54, 99.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (100.72, 99.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (100.90, 99.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (101.08, 99.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (101.25,100.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (101.43,100.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (101.60,100.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (101.78,100.45) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (101.95,100.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (102.12,100.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (102.29,100.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (102.46,100.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (102.63,100.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (102.80,101.20) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (102.97,101.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.14,101.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.31,101.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.47,101.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.64,102.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.80,102.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.97,102.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (104.13,102.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (104.29,102.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (104.45,103.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (104.61,103.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (104.78,103.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (104.94,104.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (105.10,104.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (105.25,104.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (105.41,104.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (105.57,104.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (105.73,104.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (105.88,104.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.04,105.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.20,105.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.35,105.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.51,105.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.66,106.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.81,106.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.97,106.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.12,106.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.27,107.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.42,107.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.57,108.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.73,108.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.88,108.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (108.03,108.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (108.18,108.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (108.32,108.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (108.47,108.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (108.62,108.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (108.77,109.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (108.92,109.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.06,109.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.21,109.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.36,109.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.50,109.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.65,109.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.79,109.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.94,110.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (110.08,110.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (110.23,110.23) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (110.37,110.31) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (110.52,110.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (110.66,110.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (110.80,110.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (110.94,110.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.09,110.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.23,111.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.37,111.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.51,111.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.65,111.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.79,111.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (111.94,112.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.08,112.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.22,112.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.36,112.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.50,112.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.64,112.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.77,112.74) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.91,112.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.05,112.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.19,112.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.33,113.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.47,113.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.61,113.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.74,113.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.88,114.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.02,114.35) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.16,114.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.29,114.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.43,114.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.57,114.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.70,115.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.84,115.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.97,115.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.11,115.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.25,115.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.38,115.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.52,115.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.65,116.15) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.79,116.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.92,116.23) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.06,116.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.19,116.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.33,117.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.46,117.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.60,117.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.73,117.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.86,117.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.00,118.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.13,118.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.27,118.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.40,118.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.53,118.74) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.67,118.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.80,118.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.93,119.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.07,119.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.20,119.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.33,119.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.47,119.32) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.60,119.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.73,119.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.87,119.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.00,119.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.13,119.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.27,119.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.40,120.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.53,120.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.66,120.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.80,120.90) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.93,120.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.06,120.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.19,120.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.33,121.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.46,121.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.59,121.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.72,121.21) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.86,121.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (120.99,121.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.12,121.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.25,121.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.39,121.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.52,121.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.65,122.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.78,122.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.92,122.51) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.05,122.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.18,122.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.32,122.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.45,122.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.58,123.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.71,123.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.85,123.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.98,123.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.11,124.20) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.25,124.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.38,124.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.51,124.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.65,124.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.78,124.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.91,125.16) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.05,125.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.18,125.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.31,125.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.45,125.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.58,126.15) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.71,126.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.85,127.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.98,127.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.12,127.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.25,127.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.38,127.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.52,127.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.65,127.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.79,127.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.92,127.86) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.06,128.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.19,128.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.33,128.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.46,128.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.60,128.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.74,128.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.87,129.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.01,129.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.14,129.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.28,129.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.42,129.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.55,129.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.69,130.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.83,130.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.97,130.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.10,130.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.24,130.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.38,130.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.52,131.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.66,131.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.79,131.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.93,131.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.07,131.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.21,132.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.35,132.16) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.49,132.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.63,132.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.77,132.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.91,132.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.05,132.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.19,133.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.33,133.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.48,133.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.62,133.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.76,133.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.90,133.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.04,133.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.19,133.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.33,134.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.47,134.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.62,134.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.76,134.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.91,134.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.05,135.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.20,135.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.34,135.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.49,136.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.64,136.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.78,136.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.93,136.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.08,136.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.23,136.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.37,136.35) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.52,136.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.67,136.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.82,137.47) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.97,137.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.12,137.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.27,137.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.42,137.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.58,138.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.73,138.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.88,138.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.03,138.51) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.19,138.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.34,138.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.50,138.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.65,139.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.81,139.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.96,139.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.12,139.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.28,139.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.43,139.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.59,140.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.75,140.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.91,140.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.07,140.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.23,140.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.39,140.48) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.56,140.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.72,140.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.88,140.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.04,140.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.21,141.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.37,141.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.54,141.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.71,141.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.88,142.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.04,142.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.21,142.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.38,142.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.55,142.74) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.72,143.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.90,144.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.07,144.31) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.24,144.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.42,144.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.59,144.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.77,144.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.95,144.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.13,145.11) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.30,145.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.48,145.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.67,145.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.85,146.15) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.03,146.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.22,146.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.40,146.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.59,147.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.77,147.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.96,147.48) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.15,147.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.34,147.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.54,147.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.73,148.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.92,148.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.12,148.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.32,148.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.52,148.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.72,148.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.92,149.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.12,150.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.32,150.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.53,150.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.74,150.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.95,150.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.16,150.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.37,150.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.58,150.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.80,151.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.02,151.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.24,152.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.46,152.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.68,152.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.90,152.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.13,153.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.36,153.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.59,154.59) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.82,154.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.06,154.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.30,154.90) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.54,154.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.78,155.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.03,155.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.27,155.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.53,156.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.78,157.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.03,157.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.29,157.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.56,157.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.82,157.47) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.09,158.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.36,158.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.64,158.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.92,158.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.20,158.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.48,158.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.77,159.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.07,159.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.37,159.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.67,160.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.98,160.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.29,160.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.61,161.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.93,161.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.26,162.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.59,163.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.93,163.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (157.28,164.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (157.63,164.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (157.99,165.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.36,166.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.73,166.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (159.11,166.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (159.50,167.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (159.90,167.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.31,167.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.73,167.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.16,168.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.60,168.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.05,169.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.51,171.06) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.99,171.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.48,174.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.99,175.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.51,175.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.06,176.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.62,176.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.20,177.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.81,177.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (167.45,177.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.11,178.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.80,178.32) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.53,179.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (170.30,179.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.12,180.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.98,182.06) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (172.91,182.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.91,182.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (174.99,183.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.17,183.90) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (177.48,184.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (178.95,184.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (180.63,185.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (182.60,187.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (184.99,194.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (188.09,195.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (192.59,202.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (201.55,203.13) circle (  1.96);
\definecolor{drawColor}{RGB}{255,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.24, 24.86) -- (205.99,216.81);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 27.29, 33.24) {-3};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 27.29, 62.09) {-2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 27.29, 90.95) {-1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 27.29,119.80) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 27.29,148.66) {1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 27.29,177.51) {2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 27.29,206.37) {3};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 68.68, 20.24) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (120.92, 20.24) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (173.16, 20.24) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (120.92,  7.93) {theoretical};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 14.78,121.28) {residuals};
\end{scope}
\begin{scope}
\path[clip] (249.05, 31.25) rectangle (426.42,211.31);

\path[] (249.05, 49.33) --
	(426.42, 49.33);

\path[] (249.05, 84.59) --
	(426.42, 84.59);

\path[] (249.05,119.85) --
	(426.42,119.85);

\path[] (249.05,155.11) --
	(426.42,155.11);

\path[] (249.05,190.37) --
	(426.42,190.37);

\path[] (249.58, 31.25) --
	(249.58,211.31);

\path[] (284.84, 31.25) --
	(284.84,211.31);

\path[] (320.10, 31.25) --
	(320.10,211.31);

\path[] (355.36, 31.25) --
	(355.36,211.31);

\path[] (390.62, 31.25) --
	(390.62,211.31);

\path[] (425.88, 31.25) --
	(425.88,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (249.05, 31.70) --
	(426.42, 31.70);

\path[draw=drawColor,line width= 0.6pt,line join=round] (249.05, 66.96) --
	(426.42, 66.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] (249.05,102.22) --
	(426.42,102.22);

\path[draw=drawColor,line width= 0.6pt,line join=round] (249.05,137.48) --
	(426.42,137.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (249.05,172.74) --
	(426.42,172.74);

\path[draw=drawColor,line width= 0.6pt,line join=round] (249.05,208.00) --
	(426.42,208.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (267.21, 31.25) --
	(267.21,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (302.47, 31.25) --
	(302.47,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (337.73, 31.25) --
	(337.73,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (372.99, 31.25) --
	(372.99,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (408.25, 31.25) --
	(408.25,211.31);
\definecolor{drawColor}{RGB}{0,0,0}
\definecolor{fillColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (257.11, 39.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (273.07, 46.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (281.56, 58.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (287.66, 59.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (292.55, 63.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (296.69, 64.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (300.34, 64.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (303.62, 67.59) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (306.63, 68.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (309.43, 69.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (312.07, 75.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (314.56, 76.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (316.95, 79.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (319.24, 79.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (321.46, 84.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (323.62, 89.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (325.72, 90.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (327.78, 90.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (329.81, 91.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (331.81, 95.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (333.80, 98.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (335.77, 99.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (337.73, 99.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (339.70,101.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (341.67,105.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (343.65,106.32) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (345.66,107.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (347.68,108.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (349.75,109.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (351.85,109.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (354.01,110.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (356.22,111.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (358.52,118.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (360.90,119.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (363.40,119.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (366.03,120.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (368.83,120.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (371.84,133.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (375.13,136.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (378.77,141.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (382.92,149.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (387.81,153.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (393.91,161.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (402.40,195.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (418.36,203.13) circle (  1.96);
\definecolor{drawColor}{RGB}{255,0,0}

\path[draw=drawColor,line width= 0.6pt,line join=round] (249.05, 13.53) -- (426.42,190.90);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (244.10, 28.67) {-2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (244.10, 63.93) {-1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (244.10, 99.19) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (244.10,134.45) {1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (244.10,169.71) {2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (244.10,204.97) {3};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (267.21, 20.24) {-2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (302.47, 20.24) {-1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (337.73, 20.24) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (372.99, 20.24) {1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (408.25, 20.24) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (337.73,  7.93) {theoretical};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (231.59,121.28) {random effects};
\end{scope}
\end{tikzpicture}


==> anc/resid.tex <==
% Created by tikzDevice version 0.12.3.1 on 2021-12-17 10:54:53
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (433.62,216.81);
\begin{scope}
\path[clip] ( 30.54, 31.25) rectangle (211.31,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.54, 42.46) --
	(211.31, 42.46);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.54, 74.61) --
	(211.31, 74.61);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.54,106.76) --
	(211.31,106.76);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.54,138.91) --
	(211.31,138.91);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.54,171.06) --
	(211.31,171.06);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 30.54,203.21) --
	(211.31,203.21);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 69.41, 31.25) --
	( 69.41,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (121.95, 31.25) --
	(121.95,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (174.48, 31.25) --
	(174.48,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.54, 58.53) --
	(211.31, 58.53);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.54, 90.68) --
	(211.31, 90.68);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.54,122.83) --
	(211.31,122.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.54,154.98) --
	(211.31,154.98);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 30.54,187.13) --
	(211.31,187.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.14, 31.25) --
	( 43.14,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 95.68, 31.25) --
	( 95.68,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (148.21, 31.25) --
	(148.21,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (200.75, 31.25) --
	(200.75,211.31);
\definecolor{drawColor}{RGB}{0,0,0}
\definecolor{fillColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.33, 99.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (177.28,116.15) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.03,128.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.46,113.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.86,120.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (174.42,183.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.33,133.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.13,147.48) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.37,112.74) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (159.65,167.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.06,160.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.49, 96.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.56,111.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.39,182.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.13, 90.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.16, 95.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.22,161.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.33, 74.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (175.17,108.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.24,167.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.81,114.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.22, 97.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.06,152.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (181.16,136.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.47, 84.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.86,146.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.98, 98.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.39,160.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.54,132.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.69,112.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.60, 90.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.82, 80.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.95,110.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.05,117.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.14,109.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.72,104.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.24,121.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.66, 93.31) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.34, 90.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.81,179.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.91,109.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.06,132.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.38,120.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.93, 64.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.88,148.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.81,139.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.58, 99.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 95.01, 88.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.86, 72.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.95,148.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.43,154.90) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.05,133.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.04,134.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.17, 99.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.25,179.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.01,114.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.18,135.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.95,167.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (113.23,152.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.32, 91.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.52, 69.16) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.30,121.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.27,108.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (189.81, 91.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.92, 94.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.46,144.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.77, 78.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.44,182.06) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.64,104.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (117.22,127.86) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.04,134.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (157.06, 92.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.61,131.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.38,132.16) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.98,132.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.80,119.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.47,102.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.52,129.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.87, 64.21) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.12,101.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.97,169.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.28,133.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.42, 89.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.80,140.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.29,109.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.30,119.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.71,194.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.77,133.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.80,102.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.66,118.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (167.08,115.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.62,109.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.86,101.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.43,124.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.79,119.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.84,118.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.48,117.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.99,129.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (174.61, 80.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.63,112.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (182.65, 46.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (159.78,100.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.02,154.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.02, 78.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.12,183.90) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.39,166.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.58, 95.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.60,202.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.59,138.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.06,152.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (170.86,112.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.23,109.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.77,123.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (179.13,184.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.58,144.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.36, 81.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.66,137.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (185.52,108.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.61,136.35) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (182.90,115.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.70,115.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.76,136.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (175.97, 99.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (193.30,140.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (187.10,127.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.29,105.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (167.07,147.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (194.74,157.47) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (193.52, 88.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.14,140.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.59,155.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (177.04,131.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.53,150.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.91,125.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.24, 74.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (198.66, 69.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.09,166.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.29,129.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (167.66,142.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.44,119.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (187.30,139.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.17, 92.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (180.19,157.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.27,141.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.25,127.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (203.09,121.21) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.37,132.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.38,137.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.41,142.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.14,100.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.82,134.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (159.13,145.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.16,128.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.01,100.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (175.80,120.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.39,139.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.79,122.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.25,105.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.57,118.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.82, 71.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.35,122.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.40,121.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.36,111.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.62,137.47) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.85, 96.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.52,176.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.48,136.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.75, 77.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.25,152.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (159.92, 82.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.70,102.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.34,145.11) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.36,140.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.54,137.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.41,140.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.30,159.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.30,115.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.91,100.45) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.25,138.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.78,133.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.27, 88.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.82,135.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.22,142.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.50, 78.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.77,100.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (178.32,127.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.82,101.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.95,128.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.90,110.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.44,124.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (112.63,122.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 38.75, 74.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.39,141.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.29, 86.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (106.93,203.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (189.70, 83.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 54.98, 95.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (128.87, 97.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.78,133.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.41,151.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (191.70,122.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.48,118.74) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.14,105.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.60,158.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (172.41,130.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.46,110.31) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.72,184.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.99,119.32) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.29, 48.21) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.31,158.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.94,121.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.11,115.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.40,140.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.18,127.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (135.39,107.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.16,138.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.57,132.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (172.59,148.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.52,116.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (170.52,100.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (170.96,139.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.59,120.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.65,125.16) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (194.66,125.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.25, 74.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.38,104.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.16, 69.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.69,110.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.12,119.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.14,121.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.25,185.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (155.45, 92.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.64,117.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.25,121.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.94,130.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.33,178.32) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.32,148.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.11, 77.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.33, 73.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.76,137.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 90.71, 78.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.55,101.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.63,165.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (119.24,114.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.14,136.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.08, 98.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.73,162.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.38,144.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.79,167.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.36,130.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.36,122.51) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.07,144.31) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.20,119.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.72, 69.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.71,158.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.41,174.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.33, 94.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.10,175.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.62,106.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.85, 76.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.14,136.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.54, 98.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.60,123.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.33,116.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.57,150.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.86,161.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.37, 69.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.46,120.90) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.34,121.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.45,149.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.72, 90.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.47,154.59) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.68,118.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.79,115.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.26,145.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.42,147.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.74, 95.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.37,168.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.77, 98.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (174.75,107.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.75,160.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.76, 98.12) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.87,140.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.02, 94.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.57,112.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 84.93, 95.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.37,147.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.28,101.20) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.93,113.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.88,146.15) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.52,129.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.34,163.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 87.09, 83.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.69,138.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.89,128.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.38,131.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.48,104.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.63,118.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.32,177.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.96, 98.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.57,114.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.78,116.23) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.74,139.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.31,141.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.02,144.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.58,158.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (148.83, 99.47) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.27,130.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.62,135.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.06,140.48) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.74,119.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.34, 86.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.25,123.89) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.69,110.23) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (158.73,112.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.47,127.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.17,150.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.96, 91.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.95,138.51) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.82, 85.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.84, 99.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.57,150.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.52,166.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.08,144.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.75, 44.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.75,129.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.35,150.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.06,163.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.26,105.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.73,159.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.84, 94.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.71, 86.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.86,133.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.99, 87.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.80,150.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.33, 83.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.19,127.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.71,164.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.46,148.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.96,112.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.13,128.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.90, 82.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.13, 92.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.14,124.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.34,158.54) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.94,146.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.87,131.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.05, 91.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.30,156.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.44,148.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.75, 78.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.15,119.41) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (122.13,117.78) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.07,122.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (145.89,150.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.14,100.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.68,118.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.57,153.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.53, 39.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.21,122.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (167.16,171.10) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (184.21, 73.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.31,110.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.50,175.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (177.60, 98.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.11,121.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.49,106.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.59,128.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (164.13,158.02) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.05,144.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.78,123.55) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (167.64,157.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (163.14, 71.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.52,176.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (170.52,103.92) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.24,130.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.33,120.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (170.16, 94.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.59,141.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.30,106.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.31,104.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.45,171.06) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (126.92,134.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.94,138.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.28,115.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.03,104.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.50, 99.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.88,136.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.03,120.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.17,112.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.36, 92.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (162.19,177.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.62,113.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.23,142.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (151.71,102.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (125.48, 86.98) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.83,139.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (124.83,134.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (176.24,106.77) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (107.84, 59.79) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.03,159.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.92,136.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.32,177.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (116.75, 90.68) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.64,164.60) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.21,109.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.94,117.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (144.64,103.37) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.37, 86.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.73,150.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.23, 68.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.73,102.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (136.96,104.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.58,124.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (160.08,111.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (174.45,125.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.01,114.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.44, 90.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.62,100.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (175.80,155.24) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.62,110.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (173.56,195.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (169.61,119.07) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (184.94,110.87) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.12,116.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.26,157.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.69,108.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (137.26, 98.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (177.90, 97.09) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (161.31, 98.27) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.87, 92.06) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (179.07,111.04) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.33, 61.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (133.00,157.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.62,143.42) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.65,182.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.39,103.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (168.72,140.52) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (157.73,132.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.77,133.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.89,121.53) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (154.82,131.26) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.09,178.28) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (189.73, 65.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (153.87,110.05) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.19,127.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (181.92, 72.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.00,147.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (174.65,126.15) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (200.58, 98.23) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.35,147.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.21,108.43) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (171.68,180.22) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (131.95,145.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (118.74,142.74) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.67,168.91) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.46, 97.51) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 92.50,130.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (130.46,125.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (146.47,114.35) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.08, 68.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (175.72,154.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (147.42, 96.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (166.98, 87.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (134.61, 80.00) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (165.83,187.96) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.64,129.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.11,124.20) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (174.40,154.70) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (177.29, 96.67) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (150.18,136.25) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] ( 78.69,155.65) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (152.62,109.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (142.11,140.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.35,109.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (114.90,126.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.22,119.19) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.39, 96.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (156.30,153.29) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (143.44,111.73) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (129.56,124.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.34,113.61) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (139.86,108.69) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (109.78,108.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (123.27, 87.86) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (103.19,112.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (121.84,127.56) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (127.31,112.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (140.76,100.18) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (141.76,151.14) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (132.18,146.71) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (115.14,108.40) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (138.59,138.33) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (149.97, 95.79) circle (  1.96);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.59, 55.50) {-2};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.59, 87.65) {-1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.59,119.80) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.59,151.95) {1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 25.59,184.10) {2};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 43.14, 20.24) {-5.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at ( 95.68, 20.24) {-2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (148.21, 20.24) {0.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (200.75, 20.24) {2.5};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (120.92,  7.93) {county log-mortality};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 0.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at ( 13.08,121.28) {$\widehat{e}_{ij}$};
\end{scope}
\begin{scope}
\path[clip] (247.35, 31.25) rectangle (428.12,211.31);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (247.35, 70.63) --
	(428.12, 70.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (247.35,133.80) --
	(428.12,133.80);

\path[draw=drawColor,line width= 0.3pt,line join=round] (247.35,196.98) --
	(428.12,196.98);

\path[draw=drawColor,line width= 0.3pt,line join=round] (270.50, 31.25) --
	(270.50,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (307.85, 31.25) --
	(307.85,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (345.20, 31.25) --
	(345.20,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (382.55, 31.25) --
	(382.55,211.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] (419.90, 31.25) --
	(419.90,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.35, 39.04) --
	(428.12, 39.04);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.35,102.22) --
	(428.12,102.22);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.35,165.39) --
	(428.12,165.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] (251.83, 31.25) --
	(251.83,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (289.18, 31.25) --
	(289.18,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (326.53, 31.25) --
	(326.53,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (363.88, 31.25) --
	(363.88,211.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (401.23, 31.25) --
	(401.23,211.31);
\definecolor{drawColor}{RGB}{0,0,0}
\definecolor{fillColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (255.56,195.49) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (259.30, 89.81) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (263.03, 58.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (266.77, 39.44) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (270.50, 63.82) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (274.24, 90.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (277.97,107.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (281.71,118.08) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (285.44,203.13) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (289.18,111.50) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (292.91,101.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (296.65,133.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (300.38, 67.59) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (304.12, 59.46) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (307.85, 64.17) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (311.59,110.75) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (315.32,161.63) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (319.06,108.64) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (322.79, 90.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (326.53, 69.85) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (330.26, 75.03) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (334.00,149.38) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (337.73, 91.36) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (341.47,109.94) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (345.20, 98.57) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (348.94,136.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (352.67,109.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (356.41,119.88) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (360.14,119.99) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (363.88, 79.66) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (367.61,153.34) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (371.35,106.32) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (375.08, 99.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (378.82,120.01) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (382.55, 68.95) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (386.29,141.83) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (390.02, 79.58) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (393.76,105.72) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (397.49, 95.30) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (401.23, 84.80) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (404.96, 99.93) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (408.70, 64.62) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (412.43,120.97) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (416.17, 46.76) circle (  1.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round,fill=fillColor] (419.90, 76.01) circle (  1.96);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (242.40, 36.01) {-1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (242.40, 99.19) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.88] at (242.40,162.36) {1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (251.83, 20.24) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (289.18, 20.24) {10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (326.53, 20.24) {20};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (363.88, 20.24) {30};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.88] at (401.23, 20.24) {40};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (337.73,  7.93) {states};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (433.62,216.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 0.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.10] at (229.89,121.28) {$\widehat{v}_i$};
\end{scope}
\end{tikzpicture}


==> anc/supp.bbl <==
\begin{thebibliography}{}

\bibitem[Benjamini and Braun, 2002]{Benjamini2002}
Benjamini, Y. and Braun, H. (2002).
\newblock { John W. Tukey's Contributions to Multiple Comparisons}.
\newblock {\em {Annals of Statistics}}, 30(6):1576--1594.

\bibitem[Datta et~al., 2011]{Datta2011a}
Datta, G.~S., Hall, P., and Mandal, A. (2011).
\newblock {Model Selection by Testing for the Presence of Small-Area Effects,
  and Application to Area-Level Data}.
\newblock {\em {Journal of the Americal Statistical Association}},
  106(493):362--374.

\bibitem[Datta and Lahiri, 2000]{Datta2000}
Datta, G.~S. and Lahiri, P. (2000).
\newblock {A} {U}nified {M}easure of {U}ncertainty of {E}stimated {B}est
  {L}inear {P}redictors in {S}mall {A}rea {E}stimation {P}roblems.
\newblock {\em {Statistica Sinica}}, 10:613--627.

\bibitem[Davidson and Flachaire, 2008]{DAVIDSON_FLACHAIRE_2008}
Davidson, R. and Flachaire, E. (2008).
\newblock The wild bootstrap, tamed at last.
\newblock {\em Journal of Econometrics}, 146(1):162--169.

\bibitem[Fay and Herriot, 1979]{Fay1979}
Fay, R. E.~I. and Herriot, R.~A. (1979).
\newblock {E}stimates of {I}ncome for {S}mall {P}laces: {A}n {A}pplication of
  {J}ames-{S}tein {P}rocedures to {C}ensus {D}ata.
\newblock {\em {Journal of the American Statistical Association}},
  74(366):269--277.

\bibitem[Field et~al., 2008]{FieldPangWelsh2008}
Field, C., Pang, Z., and Welsh, A. (2008).
\newblock Bootstrapping data with multiple levels of variation.
\newblock {\em Can. J. Stat.}, 36:521--539.

\bibitem[Hall and Maiti, 2006a]{Hall2006}
Hall, P. and Maiti, T. (2006a).
\newblock {Nonparametric Estimation of Mean-Squared Prediction Error in
  Nested-Error Regression Models}.
\newblock {\em {Annals of Statistics}}, 34(4):1733--1750.

\bibitem[Hall and Maiti, 2006b]{hall2006parametric}
Hall, P. and Maiti, T. (2006b).
\newblock On parametric bootstrap methods for small area prediction.
\newblock {\em J. R. Statist. Soc. B}, 68(2):221--238.

\bibitem[Hui et~al., 2019]{Hui2019}
Hui, F. K.~C., M\"uller, S., and Welsh, A.~H. (2019).
\newblock {Testing random effects in linear mixed models: another lookat the
  F-test (with discussion)}.
\newblock {\em {Aust. N. Z. J. Stat.}}, 61(1):61--84.

\bibitem[Lehmann and Romano, 2005]{Lehmann2005}
Lehmann, E.~L. and Romano, J.~P. (2005).
\newblock {\em Testing Statistical Hypotheses}.
\newblock Springer, New York, NY.

\bibitem[Marhuenda et~al., 2016]{Marhuenda2016}
Marhuenda, Y., Morales, D., and Pardo, M. (2016).
\newblock Tests for the variance parameter in a fay-herriot model.
\newblock {\em Statistics}, 50(1):27--42.

\bibitem[McCullagh, 2018]{McCullagh2018}
McCullagh, P. (2018).
\newblock {\em Tensor Methods in Statistics}.
\newblock Dover Publications, 2 edition.

\bibitem[Milliken and Johnson, 1992]{Milliken1992}
Milliken, G.~A. and Johnson, D.~E. (1992).
\newblock {\em {Analysis of Messy Data, Volume 1}}.
\newblock {Chapman \& Hall}, London.

\bibitem[Morales and Santamar\'{\i}a, 2019]{MoralesSantamaria2019}
Morales, D. and Santamar\'{\i}a, L. (2019).
\newblock Small area estimation under unit-level temporal linear mixed models.
\newblock {\em J. Stat. Comput. Simul.}, 89(9):1592--1620.

\bibitem[P{\'e}rez et~al., 2011]{Perez2011}
P{\'e}rez, B., Pe{\~{n}}a, D., and Molina, I. (2011).
\newblock Robust henderson iii estimators of variance components in the nested
  error model.
\newblock In Pardo, L., Balakrishnan, N., and Gil, M.~{\'A}., editors, {\em
  Modern Mathematical Tools and Techniques in Capturing Complexity}, pages
  329--339. Springer Berlin Heidelberg, Berlin, Heidelberg.

\bibitem[Pratesi and Salvati, 2008]{PratesiSalvati2008}
Pratesi, M. and Salvati, N. (2008).
\newblock Small area estimation: the {EBLUP} estimator based on spatially
  correlated random area effects.
\newblock {\em Statistical Methods and Applications}, 17(1):113--141.

\bibitem[Rojas-Perilla et~al., 2020]{RojasEtal2020}
Rojas-Perilla, N., Pannier, S., Schmid, T., and Tzavidis, N. (2020).
\newblock Data-driven transformations in small area estimation.
\newblock {\em J. R. Statist. Soc. A}, 183(1):121--148.

\bibitem[Shao, 2010]{Shao2010}
Shao, J. (2010).
\newblock {\em Mathematical Statistics}.
\newblock Springer, New York, NY.

\bibitem[Srivastava and Tiwari, 1976]{Srivastava1976}
Srivastava, V.~K. and Tiwari, R. (1976).
\newblock {E}valuation of {E}xpectations of {P}roducts of {S}tochastic
  {M}atrices.
\newblock {\em {Scandinavian Journal of Statistics}}, 3(3):135--138.

\bibitem[Tukey, 1977]{Tukey1977}
Tukey, J. (1977).
\newblock {\em {Exploratory Data Analysis}}.
\newblock {Addison-Wesley}, Reading, MA.

\bibitem[Tukey, 1953]{Tukey1953}
Tukey, J.~W. (1953).
\newblock {The Problem of Multiple Comparisons}.
\newblock Published in \textit{The Collected Works of John W. Tukey: Multiple
  Comparisons, Volume VIII (1999). Edited by H. Braun, CRC Press, Boca Raton,
  Florida}.

\end{thebibliography}


==> anc/supp.tex <==
%-------------------------------------------------------------------------------
%	                   DOCUMENT CONFIGURATIONS
%-------------------------------------------------------------------------------
\documentclass[12pt]{article}

% --------- Packages ----------
\usepackage{float}
\usepackage{amsmath,amsfonts,amsthm,amssymb,mathtools,bbm} %math
\usepackage[colorlinks,citecolor=blue,linkcolor=blue]{hyperref}	%hyperlink refs
\usepackage{tikz,multirow,multicol,etoolbox} %table
\usepackage[inline]{enumitem} %customize enumeration
\usepackage{setspace}\linespread{0.95}
%\usepackage{xr}\externaldocument{main}									%include supp.tex
\usepackage{algorithm}
\usepackage{algpseudocode}

\usepackage[longnamesfirst]{natbib}
\bibpunct{(}{)}{;}{a}{,}{,}
\renewcommand{\cite}{\citet}
\newcommand{\biblist}{
	\bibliographystyle{apalike}
	\bibliography{References}
}
\pdfminorversion=4



% ---------- Notation ----------
\DeclareMathOperator{\Z}{\mathbf{Z}}
\DeclareMathOperator{\A}{\mathbf{A}}
\DeclareMathOperator{\B}{\mathbf{B}}
\DeclareMathOperator{\C}{\mathbf{C}}
\DeclareMathOperator{\D}{\mathbf{D}}
\DeclareMathOperator{\dd}{\mathbf{d}}
\DeclareMathOperator{\g}{\mathbf{g}}
\DeclareMathOperator{\E}{\mathbf{E}}
\DeclareMathOperator{\F}{\mathbf{F}}
\DeclareMathOperator{\X}{\mathbf{X}}
\DeclareMathOperator{\R}{\mathbf{R}}
\DeclareMathOperator{\G}{\mathbf{G}}
\DeclareMathOperator{\y}{\mathbf{y}}
\DeclareMathOperator{\Y}{\mathbf{Y}}
\DeclareMathOperator{\x}{\mathbf{x}}
\DeclareMathOperator{\z}{\mathbf{z}}
\DeclareMathOperator{\vv}{\mathbf{v}}
\DeclareMathOperator{\PP}{\mathbf{P}}
\DeclareMathOperator{\I}{\mathlbf{I}}
\DeclareMathOperator{\e}{\mathbf{e}}
\DeclareMathOperator{\V}{\mathbf{V}}
\DeclareMathOperator{\Ca}{\mathcal{C}_{\alpha}}
\DeclareMathOperator{\Ma}{\mathcal{M}_{\alpha}}
\DeclareMathOperator{\SIG}{\boldsymbol{\Sigma}}
\DeclareMathOperator{\MU}{\boldsymbol{\mu}}
\DeclareMathOperator{\argmax}{argmax}
\DeclareMathOperator{\MSE}{\text{MSE}}
\DeclareMathOperator{\mse}{\text{mse}}
\DeclareMathOperator{\bta}{\boldsymbol{\beta}}
\DeclareMathOperator{\LAM}{\boldsymbol{\Lambda}}
\DeclareMathOperator{\dlta}{\boldsymbol{\delta}}
\DeclareMathOperator{\lmbda}{\boldsymbol{\lambda}}
\DeclareMathOperator{\Fishy}{\boldsymbol{\mathcal{I}}}
%   special commands

% ---------- Theorems, Definitions, ect. ----------
\theoremstyle{plain}
\newtheorem{thm}{Theorem}
\newtheorem{lemma}{Lemma}
\newtheorem{prop}{Proposition}
\newtheorem{cor}{Corollary}
\theoremstyle{definition}
\newtheorem*{ex}{Example}

% ---------- Other ----------
\makeatletter \let\@fnsymbol\@arabic \makeatother %roman footnotes
\setlength{\parindent}{0 cm}


% ---------- Header ----------
%\pagestyle{fancy}
%\fancyhead[RE,LO]{\small\thepage}
%\fancyhead[LE]{\shortauthors}% odd page header and number to right top
%\fancyhead[RO]{\shorttitle}%Even page header and number at left top
%\fancyfoot[L,R,C]{}
%\renewcommand{\headrulewidth}{0pt}% disable the underline of the header part

\setcounter{thm}{3}
\setcounter{equation}{14}
\setcounter{lemma}{2}
\setcounter{figure}{3}
\setcounter{table}{3}

\setlength{\textwidth}{16cm} \setlength{\textheight}{22cm}
\evensidemargin0.5cm \oddsidemargin0.5cm

\headheight0cm \headsep0cm \topskip0cm
\parindent3ex \parskip1.5ex plus 0.5ex minus 0.3ex
\renewcommand{\textfraction}{0}
\renewcommand{\topfraction}{1}
\renewcommand{\bottomfraction}{1}

\usepackage{rotating}

\setlength{\bibsep}{0cm}

\def\sumkKn{\sum_{k=1}^{K_n}}
\def\sumin{\sum_{i=1}^n}
\def\eps{\varepsilon}
\def\t{{\rm t}}
\def\var{\mbox{var}}
\def\cov{\mbox{cov}}
\newcommand{\leftsup}[2]{{\vphantom{#2}}_{#1}{#2}}

%\def\myfootnote[#1]#2{\begingroup%
%\def\thefootnote{\fnsymbol{footnote}}\footnote[#1]{#2}\endgroup}

\makeatother
\makeatletter
\renewcommand{\@fnsymbol}[1]{\@arabic{#1}}
\makeatother

\title{Supplement to Marginal and Conditional Multiple \\Inference
for Linear Mixed Model Predictors}
\author{Peter Kramlinger\thanks{
          peter.kramlinger@univie.ac.at,
          Department of Statistics and Operations Research,
					Universit\"at Wien,
					Oskar-Morgenstern-Platz 1, 1090 Wien, Austria}
\and Tatyana Krivobokova\thanks{
          tatyana.krivobokova@univie.ac.at,
          Department of Statistics and Operations Research,
					Universit\"at Wien,
					Oskar-Morgenstern-Platz 1, 1090 Wien, Austria}
\and Stefan Sperlich\thanks{
          stefan.sperlich@unige.ch,
          Geneva School of Economics and Management,
          Universit\'e de Gen\`eve,
          40 Bd du Pont d'Arve, 1211 Gen\`eve 4, Switzerland}
}


\begin{document}

\baselineskip=25pt
\maketitle
%\vspace*{-2cm}

\begin{abstract}
\baselineskip=15pt \noindent
	This document provides additional materials on the main article.
	It comprises various technical proofs and Lemmata not given in the main article for the sake of brevity and presentation.
	Moreover, an extension of the presented testing procedure, namely Tukey's simultaneous confidence intervals, are discussed.
	Next, the assumptions of our Theorems  are discussed and verified for the real data study.
	The robustness of our methods are investigated by various simulation studies including unbalanced panels and non-Gaussian random effects and error terms. Special attention is given to the situation with very small observation numbers in each cluster and the Fay-Herriot model in particular.
	Furthermore, we introduce and discuss bootstrap methods in more detail as an alternative to the chi-square approximation.
	We finally included additional simulations for the marginal case, discuss undercoverage detected in the main paper, the use of the Henderson III estimator, and further extensions.
	References not listed in the main document are provided in the reference list at the end of this document.
\end{abstract}

\baselineskip=20pt

\newpage

%------------------------------------------------------------------------------------
\section{Proofs not shown in the main document}
\doublespacing
\linespread{1.2}


% ---------- THEOREM 1 ----------
\subsection*{Proof of Lemma 2}

For the proof of Lemma 2, some preliminary results are used.

\begin{lemma}  \label{srivastavalemma}
Let $\mathbf{A}_i\in\mathbb{R}^{n\times n}$ be nonstochastic and $\mathbf{u}\sim\mathcal{N}_n(\boldsymbol{0}_n,\V)$. Then,
\begin{enumerate}[label=(\roman*),font=\upshape, itemsep=1ex]
\item $\begin{aligned}[t] \mathrm{E}\bigg( \displaystyle \prod_{i=1}^2 \mathbf{u}^t\mathbf{A}_i\mathbf{u}\bigg) &= 2\mathrm{tr}\big( \mathbf{A}_1\V\mathbf{A}_2\V \big) + \mathrm{tr}\big( \mathbf{A}_1\V \big)\mathrm{tr}\big(\mathbf{A}_2\V \big),
\end{aligned}$
\item $\begin{aligned}[t]\mathrm{E}\bigg( \displaystyle \prod_{i=1}^3 \mathbf{u}^t\mathbf{A}_i\mathbf{u}\bigg) &= \displaystyle \prod_{i=1}^3 \mathrm{tr}\big( \mathbf{A}_i\V \big) + 2  \mathrm{tr}\big( \mathbf{A}_1\V \big)   \mathrm{tr}\big( \mathbf{A}_2\V \mathbf{A}_3\V \big)\\
&\hspace*{1.5cm}+ 2  \mathrm{tr}\big( \mathbf{A}_2\V \big)   \mathrm{tr}\big( \mathbf{A}_1\V \mathbf{A}_3\V \big)+ 4 \mathrm{tr}\big( \mathbf{A}_2\V \mathbf{A}_1\V \mathbf{A}_3\V \big)     \\
 &\hspace*{1.5cm}+ 2  \mathrm{tr}\big( \mathbf{A}_3\V \big)   \mathrm{tr}\big( \mathbf{A}_2\V \mathbf{A}_1\V \big) \notag+ 4 \mathrm{tr}\big( \mathbf{A}_1\V \mathbf{A}_2\V \mathbf{A}_3\V \big).
 \end{aligned}$
\end{enumerate}
\end{lemma}
This Lemma follows by direct application of Theorem 1 of \cite{Srivastava1976}.


%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% EXPANSION OF DELTA  %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{lemma} \label{ExpOfDelta} Let model (1) hold. Under (A1) with regularity conditions  (B1), (B4), (C1), (C2) and $\hat{\dlta}$ being a REML estimate, let $\mathbf{s}$ be the score vector of $\hat{\dlta}$ and $\overline{\V}^{-1}$, $\LAM$ as in (\ref{defLAM}). Then,
\begin{align*}
\hat{\dlta} -\dlta^v &= \g_1 + \g_2 - \g_3 + \{O_p(m^{-3/2})\}_r; \phantom{\bigg\{}\\
\g_1 &= \overline{\V}\mathbf{s} = \{O_p(m^{-1/2})\}_r,\\
\g_2 &= \overline{\V}\LAM\overline{\V}\mathbf{s} = \{O_p(m^{-1})\}_r,\\[-5pt]
\g_3 &= \sum_{g=1}^r (\overline{\V}\mathbf{s})_g \overline{\V}\frac{\partial\overline{\V}^{-1}}{\partial\delta^v_g} \overline{\V}\mathbf{s} = \{O_p(m^{-1})\}_r.
\end{align*}
\end{lemma}
\begin{proof} Denote $\ell_{\text{RE}}(\dlta^v)$ as the restricted log-likelihood function such that
\begin{align} \label{loglik}
\ell_{\text{RE}}(\dlta^v) \propto -\frac{1}{2} \mbox{log}|\V| - \frac{1}{2}\mbox{log}|\X^t\V^{-1}\X|-\frac{1}{2}\y^t\mathbf{P}\y
\end{align}
with $\mathbf{P} = \V^{-1} - \V^{-1}\X(\X^t\V^{-1}\X)^{-1}\X^t\V^{-1}$. As  ${\partial \mathbf{P}}/{\partial\delta^v_f} = - \mathbf{P}{\partial\mathbf{V}}/{\partial\delta^v_f}\mathbf{P}$ and $\mathbf{P}\mathbf{V}\mathbf{P} = \mathbf{P}$, score vector and matrix of second derivatives read as
\begin{equation}
\begin{aligned}\label{defLAM}
\mathbf{s}(\dlta^v) = \frac{\partial\ell_{\text{RE}}}{\partial\dlta^v}(\dlta^v) &= \bigg\{-\frac{1}{2}\text{tr}\bigg(\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_d}\bigg) + \frac{1}{2}\y^t\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_d}\mathbf{P}\y\bigg\}_{d};\\
\frac{\partial^2\ell_{\text{RE}}}{\partial\dlta^v\partial(\dlta^v)^t}(\dlta^v) &= -\overline{\V}^{-1} + \LAM,\\
\big(\overline{\V}^{-1}\big)_{ef} &= \frac{1}{2}\text{tr}\bigg(\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_f}\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_e} \bigg),\\
(\LAM)_{ef} &= \text{tr}\bigg(\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_f}\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_e} \bigg) - \mathbf{y}^t\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_f}\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_e}\mathbf{P}\mathbf{y}.
\end{aligned}
\end{equation}
In the marginal case, the information matrix of $\hat{\dlta}$, $\overline{\V}^{-1} = \{O(m)\}_{r\times r}$, dominates the stochastic remainder of the second derivative $\LAM = \{O(m^{1/2})\}_{r\times r}$.
Conditions (C1) and (C2) ensure that this is the case under conditional law as well:
\begin{align*}
	\mbox{E}\big\{(\LAM)_{fe}|\mathbf{v}\big\}
	&= \mbox{tr}\bigg\{ \PP\frac{\partial\V}{\partial\delta^v_e}\PP\frac{\partial\V}{\partial\delta^v_f}\PP \Z(\vv\vv^t-\G)\Z^t \bigg\}\\
	&= \sum_{i=1}^m \sum_{k=1}^q\sum_{l=1}^q O(1) (\vv_i\vv_i^t-\G)_{kl}
	 + \sum_{i=1}^m \sum_{j=1}^m \sum_{k=1}^q\sum_{l=1}^q O(m^{-1})(\vv_i)_k(\vv_j)_l\\
	&= O(m^{1/2}).
\end{align*}
Similarly, $\mbox{Var}\{(\LAM)_{fe}|\mathbf{v}\} = O(m)$, so that $\overline{\V}^{-1}$ indeed dominates $\LAM$ in the conditional case.
The same reasoning gives
\begin{align*}
\bigg\{\displaystyle\frac{\partial^3\ell_{\text{RE}}}{\partial\delta^v_e\partial\delta^v_f\partial\delta^v_g}  (\dlta^v)\bigg\}_{e,f} = -2 \frac{\partial}{\partial\delta^v_g} \overline{\V}^{-1} + \{O_p(m^{1/2})\}_{r\times r}.
\end{align*}
We continue with a Taylor expansion for $\mathbf{s}(\hat{\dlta}) = \boldsymbol{0}_r$ around the score vector  $\mathbf{s}(\dlta^v)$, in order to obtain an analytic approximation of $\hat\dlta - \dlta^v$ up to the desired error rate, cf.\ \cite{McCullagh2018}.
This gives
\begin{align*}
\hat{\dlta} - \dlta^v = \overline{\V}\mathbf{s} &+ \overline{\V}\LAM(\hat{\dlta} - \dlta^v)- \frac{1}{2}\sum_{g=1}^r (\hat{\delta}_g-\delta_g^v) \overline{\V}\frac{\partial\overline{\V}^{-1}}{\partial\delta^v_g} (\hat{\dlta}-\dlta^v)+\{O_p(m^{-3/2}) \}_r\\
 = \overline{\V}\mathbf{s} &+ \overline{\V}\LAM\overline{\V}\mathbf{s} - \sum_{g=1}^r (\overline{\V}\mathbf{s})_g \overline{\V}\frac{\partial\overline{\V}^{-1}}{\partial\delta^v_g} \overline{\V}\mathbf{s}+\{O_p(m^{-3/2}) \}_r,
\end{align*}
which proves the claim.
\end{proof}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%   LEMMA 1 FOR CONDITIONAL     %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Now, Lemma 2 can be proved for each of the estimation methods separately.
%
Now we can proceed with the proof of our Lemma of the main document:

\begin{proof}[Proof of Lemma 2] %for $\hat{\dlta}$ being a REML estimator)
We proceed by proving
\begin{enumerate}[label=(\alph*),font=\upshape, itemsep=1ex]
%\item $\widehat{\mathbf{L}}_3(\dlta^v) + \{O_p(s^{-3/2})\}_{m\times m} = \mathbf{L}_3$,
%\item $\widehat{\mathbf{L}}_4(\dlta^v) + \{O_p(s^{-2})\}_{m\times m} = \mathbf{L}_4$,
\item $\mathbf{L}_1(\dlta^v) = \mathrm{E}\big\{\mathbf{L}_1(\hat{\dlta}) - \widehat{\mathbf{L}}_5(\hat{\dlta})\big|\vv\big\} + \{O(m^{-3/2})\}_{m\times m}$,
\item $\mathbf{L}_2(\dlta^v) = \mathrm{E}\{\mathbf{L}_2(\hat{\dlta})|\vv\} + \{O_p(m^{-3/2})\}_{m\times m}$,
\item $\mathbf{L}_3(\dlta^v) = \mathrm{E}\{\widehat{\mathbf{L}}_3(\hat{\dlta})|\vv\} + \{O_p(m^{-3/2})\}_{m\times m} $,
\item $\mathbf{L}_4(\dlta^v) = \mathrm{E}\{\widehat{\mathbf{L}}_4(\hat{\dlta})|\vv\} + \{O_p(m^{-3/2})\}_{m\times m} $.
\end{enumerate}

For proving Lemma 2 (i), consider $\hat\dlta$ being a REML-estimate.
Note that (a), (b) and (d) can be shown analogously to the marginal case.
So it remains to prove (c).
%%%%%%%%%%%
%%%  c  %%%
%%%%%%%%%%%
First we show that
\begin{align}\label{L1Bi}
\mathbf{L}_3(\dlta^v) = \widehat{\mathbf{L}}_3(\dlta^v) + \{O_p(m^{-3/2})\}_{m\times m}.
\end{align}
Consider the Taylor expansion of $\hat\mu_k - E( \hat\mu_k|\mathbf{v})$ around $\dlta^v$, multiply with $\mathbf{w}_i^t\mathbf{e}$ and take the expectation.
Then, $\left\{\mathbf{L}_3^{\ast}(\dlta^v)\right\}_{ik} = \mbox{E}\big\{\mathbf{w}_i^t\mathbf{e} (\widehat{\mathbf{w}}_k-\mathbf{w}_k)^t\mathbf{e} |\mathbf{v}\big\}$, where $\widehat{\mathbf{w}}_k$ is defined as $\mathbf{w}_k$
 with $\dlta^v$ replaced by $\hat\dlta$.
With $\mathbf{g}_j$, $j=1,2,3$ as given in Lemma \ref{ExpOfDelta}, this yields
\begin{align*}
(\widehat{\mathbf{w}}_k\hspace*{-1pt}-\hspace*{-1pt}\mathbf{w}_k)^t\mathbf{e}  &= (\hat{\dlta}\hspace*{-1pt}-\hspace*{-1pt}\dlta^v)^t \frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v}+(\hat{\dlta}\hspace*{-1pt}-\hspace*{-1pt}\dlta^v)^t \frac{\partial^2\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v\partial(\dlta^v)^t} (\hat{\dlta}\hspace*{-1pt}-\hspace*{-1pt}\dlta^v) + O(m^{-3/2}).
\end{align*}
Multiplying with $\mathbf{w}_i^t\mathbf{e}$ and taking expectations then gives
\begin{align*}
\left\{\mathbf{L}_3^{\ast}(\dlta^v)\right\}_{ik} =\mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_1^t\frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v}\bigg|\vv \bigg) &+\mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_2^t\frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v}\bigg|\vv \bigg) - \mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_3^t\frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v}\bigg|\vv \bigg)   \\ \nonumber
&+\mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_1^t\frac{\partial^2\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v\partial(\dlta^v)^t}
\mathbf{g}_1\bigg|\vv\bigg) + O(m^{-3/2}),
\end{align*}
which we want show to give (\ref{L1Bi}). Each expectation above will now be considered one by one, using Lemma \ref{srivastavalemma}.
%%%%%%%%%%%%%%%%%%
%%%   T PART   %%%
%%%%%%%%%%%%%%%%%%
First, Lemma \ref{srivastavalemma} (i) yields
\begin{align*}
\mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_1^t\frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v} \bigg|\vv\bigg) &= \sum_{e=1}^r\mbox{E}\bigg\{\mathbf{s}_e\mathbf{e}^t        \mathbf{w}_i( \overline{\V})_e^t\frac{\partial\mathbf{w}_k^t}{\partial\dlta^v}    \mathbf{e}\bigg|\vv\bigg\} \\
&= \sum_{e=1}^r \text{tr}\bigg\{\mathbf{P}\frac{\partial\mathbf{V}}{\partial\delta^v_e}\mathbf{P}
\R    \mathbf{w}_i( \overline{\V})_e^t\frac{\partial\mathbf{w}_k^t}{\partial\dlta^v}        \R \bigg\}.
\end{align*}
%%%%%%%%%%%%%%%%%%
%%%   T2 PART   %%%
%%%%%%%%%%%%%%%%%%
Similarly, with Lemma \ref{srivastavalemma} (ii) the next term gives
\begin{align*}
\mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_2^t\frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v}\bigg|\vv \bigg) &= \sum_{e,g,f=1}^r  \mbox{E}\bigg\{ \mathbf{s}_e(\LAM)_{fg}\mathbf{e}^t     \mathbf{w}_i( \overline{\V})_e^t\frac{\partial\mathbf{w}_k^t}{\partial\dlta^v}       \mathbf{e} (\overline{\V})_{ef}\bigg|\vv\bigg\}\\
&\hspace{-2.5cm}= -2\sum_{e,g,f=1}^r\text{tr}\bigg\{ \mathbf{w}_i( \overline{\V})_e^t\frac{\partial\mathbf{w}_k^t}{\partial\dlta^v}     \R \bigg\}\text{tr}\bigg(\frac{\partial\V}{\partial\delta^v_e}\mathbf{P} \frac{\partial\V}{\partial\delta^v_f}\mathbf{P} \frac{\partial\V}{\partial\delta^v_g}\mathbf{P}   \bigg) (\overline{\V})_{ef}   + O(m^{-2}),
\end{align*}
and note that ${\partial(\overline{\V}^{-1})_{ef}}/{\partial\delta^v_g} = -\mbox{tr}({\partial\V}/{\partial\delta^v_g}\mathbf{P} {\partial\V}/{\partial\delta^v_e}\mathbf{P} {\partial\V}/{\partial\delta^v_f}\mathbf{P})$.
%%%%%%%%%%%%%%%%%%
%%%   D PART   %%%
%%%%%%%%%%%%%%%%%%
For the next two terms, let
\begin{align*}
\mathbf{D}_{ik}(e,d) = \sum_{f=1}^r ( \overline{\V})_{ef}\mathbf{w}_i( \overline{\V})_d^t
\frac{\partial\overline{\V}^{-1}}{\partial\delta^v_e} \overline{\V}
\frac{\partial\mathbf{w}_k^t}{\partial\dlta^v} \quad \text{and}\quad
\mathbf{F}_{ik}(e,d) = \sum_{f,g=1}^r ( \overline{\V})_{ef}( \overline{\V})_{fg} \mathbf{w}_i\frac{\partial^2\mathbf{w}_k^t}{\partial\delta^v_e\partial\delta^v_d},
\end{align*}
and note that $\mathbf{D}_{ik}(e,d)$ consists of entries of order $O(m^{-3})$ except on the submatrix $\{O(m^{-2})\}_{n_i\times n_k}$ corresponding to the respective subjects. Hence,
\begin{align*}
\mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_3^t\frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v} \bigg|\vv\bigg) &= \frac{1}{2}\sum_{e,d=1}^r  \mbox{E}\bigg\{ \mathbf{s}_e\mathbf{s}_d \; \mathbf{e}^t\mathbf{D}_{ik}(e,d)\mathbf{e}\bigg|\vv \bigg\}\\
& =  2\sum_{e,d=1}^r\text{tr}\big\{\mathbf{D}_{ik}(e,d)\R \big\}(\overline{\V}^{-1})_{ed} + O(m^{-2}),
\end{align*}
by Lemma \ref{srivastavalemma} (ii).
%%%%%%%%%%%%%%%%%%
%%%   F PART   %%%
%%%%%%%%%%%%%%%%%%
The last term eventually gives, again by Lemma \ref{srivastavalemma} (ii), that
\begin{align*}
\mbox{E}\bigg(\mathbf{w}_i^t\mathbf{e}\; \mathbf{g}_1^t\frac{\partial^2\mathbf{w}_k^t\mathbf{e}}{\partial\dlta^v\partial(\dlta^v)^t}\mathbf{g}_1\bigg|\vv\bigg) &=\sum_{e,d=1}^r\mbox{E}\bigg\{ \mathbf{s}_e\mathbf{s}_d \; \mathbf{e}^t\mathbf{F}_{ik}(e,d)\mathbf{e}\bigg|\vv\bigg\} \\
&= 4\sum_{e,d=1}^r \text{tr}\big\{\mathbf{F}_{ik}(e,d)\R \big\}(\overline{\V}^{-1})_{ed} + O(m^{-2}).
\end{align*}
Putting all terms together gives ${\mathbf{L}}_3(\dlta^v) = \widehat{\mathbf{L}}_3(\dlta^v) + \{O_p(m^{-3/2})\}_{m\times m}$ and thereby (\ref{L1Bi}) is shown.
Note that $\widehat{\mathbf{L}}_3(\dlta^v) = \{O_p(m^{-1})\}_{m\times m}$. Taking derivatives preserves the order, and with a Taylor expansion, taking expectations yields
\begin{align*}
\mbox{E}\big[\{\widehat{\mathbf{L}}_3(\hat{\dlta})\}_{ik}|\vv\big]
&= \{\widehat{\mathbf{L}}_3(\dlta^v)\}_{ik} + O(m^{-3/2}) % \\ &
= \{{\mathbf{L}}_3(\dlta^v)\}_{ik} + O(m^{-3/2}) ,
\end{align*}
as $\mbox{E}(\hat{\dlta}- \dlta^v|\vv) = \boldsymbol{0}_r$. % The last equation follows by (\ref{L1Bi}).
This proves Lemma 2 (i).

\bigskip\bigskip
%%%%%%%%%%%%%%%%%%%%
%%%   Proof H3   %%%
%%%%%%%%%%%%%%%%%%%%
Now we prove Lemma 2 (ii). When $\hat\dlta$ is obtained via Henderson III, recall that $\hat{\delta}_e = \y^t\mathbf{C}_e\y$, where $\mathbf{C}_e = \text{diag}[\{O(m^{-1})\}_{n_i\times n_i}]_{i=1,\dots, m} + \{O(m^{-2})\}_{n\times n}$.
As before, (a) and (b) hold as they do not depend on the different nature of $\hat{\dlta}$.

%%%%%%%%%%%%%%%%%
%%%   (iii)   %%%
%%%%%%%%%%%%%%%%%
For (c), note that since all entries of $\widehat{\mathbf{L}}_3(\hat\dlta^v)$ are of order $O(m^{-1})$, it suffices to show
\begin{align*}
\mathbf{L}_3(\dlta^v) = \widehat{\mathbf{L}}_3(\dlta^v) + \{O(m^{-3/2})\}_{m\times m}  .
\end{align*}
To get this, rewrite $\hat{\dlta}$ in terms of $\mathbf{e}$, namely
\begin{align*}
\hat{\delta}_e - \delta_e^v = \mathbf{e}^t\mathbf{C}_e\mathbf{e} - \text{tr}\{\mathbf{C}_e\R\}+2\mathbf{e}^t\mathbf{C}_e(\Z\mathbf{v}+\mathbf{X}\bta ).
\end{align*}
Adapting to the abbreviations of before, $\mathbf{L}_3^{\ast}(\dlta^v) = \mbox{E}\{ \mathbf{w}_i^t\mathbf{e}(\widehat{\mathbf{w}}_k-\mathbf{w}_k)^t\mathbf{e} |\mathbf{v}\} = a_{ik} + b_{ik} + O(m^{-3/2})$, where
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%   Decomposition of Leading term   %%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{align*}
a_{ik} &=  \sum_{e=1}^r \mbox{E}\bigg\{ \mathbf{w}_i^t\mathbf{e}(\hat{\delta}_e - \delta_e^v)\frac{\partial\mathbf{w}_k^t\mathbf{e}}{\partial\delta^v_e} \bigg|\vv \bigg\}, \\
b_{ik} &= \sum_{e=1}^r \sum_{g=1}^r \mbox{E}\bigg\{ \mathbf{w}_i^t\mathbf{e}(\hat{\delta}_e - \delta_e^v)(\hat{\delta}_g - \delta_g^v)\frac{\partial^2\mathbf{w}_k^t\mathbf{e}}{\partial\delta^v_e\partial\delta^v_g}\bigg|\vv \bigg\}.
\end{align*}
Both terms are treated separately.
%%%%%%%%%%%%%
%%%   a   %%%
%%%%%%%%%%%%%
First, Lemma \ref{srivastavalemma} (i) gives
\begin{align*}
a_{ik}
&= \sum_{e=1}^m 2\text{tr}\bigg\{\mathbf{w}_i\frac{\partial\mathbf{w}_k^t}{\partial\delta^v_e} \R\mathbf{C}_e\R \bigg\}  \ .
\end{align*}
%%%%%%%%%%%%%
%%%   b   %%%
%%%%%%%%%%%%%
For the next term, Lemma \ref{srivastavalemma} (ii) yields
\begin{align*}
b_{ik}
&= \sum_{e=1}^r\sum_{g=1}^r \text{tr}\bigg\{\mathbf{w}_i\frac{\partial^2\mathbf{w}_k^t}{\partial\delta^v_e\partial\delta^v_f}\R\bigg\} \overline{\V}_{eg} + O(m^{-2}).
\end{align*}

%%%%%%%%%%%%%%%%
%%%   (iv)   %%%
%%%%%%%%%%%%%%%%
To show
(d) one can proceed similarly to Lemma 2. As all entries of $\widehat{\mathbf{L}}_4(\hat\dlta)$ are of order $O(m^{-1})$, it suffices to show
\begin{align*}
\mathbf{L}_4(\dlta^v) = \widehat{\mathbf{L}}_4(\dlta^v) + \{O(m^{-3/2})\}_{m\times m}.
\end{align*}
Using that $\C_f\R\C_e = \text{diag}[\{O(m^{-2})\}_{n_i\times n_i}] + \{O(m^{-3})\}_{n\times n}$ and  $\frac{\partial\mathbf{w}_k}{\partial\delta^v_f}\frac{\partial\mathbf{w}_i^t}{\partial\delta^v_e}$ has entries $O(m^{-1})$ except on the submatrix $\{O(1)\}_{n_k \times n_i}$, it follows that
\begin{align*}
(\mathbf{L}_4 )_{ik} %&= \mbox{E}\bigg\{   (\hat{\dlta}-\dlta^v)^t\frac{\partial\mathbf{w}_i^t}{\partial\dlta^v}\mathbf{e}  \; (\hat{\dlta}-\dlta^v)^t\frac{\partial\mathbf{w}_k^t}{\partial\dlta^v}\mathbf{e}    \bigg|\vv\bigg\} +  O(m^{-3/2}) \\
&= \sum_{e=1}^r\sum_{f=1}^r \mbox{E}\bigg\{   (\hat{\delta}_e-\delta_e^v)(\hat{\delta}_f-\delta_f^v) \mathbf{e}^t\frac{\partial\mathbf{w}_k}{\partial\delta^v_f}\frac{\partial\mathbf{w}_i^t}{\partial\delta^v_e}\mathbf{e}     \bigg|\vv \bigg\} + O(m^{-3/2}) \\
&=    \sum_{e=1}^r\sum_{f=1}^r
\bigg\{2\mbox{tr}(\mathbf{C}_e\R\mathbf{C}_f\R)+ 4(\X\bta-\Z\vv)^t\mathbf{C}_e\R\mathbf{C}_f(\X\bta-\Z\vv)\bigg\}  \mbox{tr}\bigg\{    \frac{\partial\mathbf{b}}{\partial\delta^v_e}\frac{\partial\mathbf{b}^t}{\partial\delta^v_f}\R \bigg\} \\
&\hspace*{8.15cm} + O(m^{-3/2})\\
&= \widehat{\mathbf{L}}_4({\dlta^v}) + O(m^{-3/2})
\end{align*}
where we used that the first factor equals $\mbox{Cov}\{(\mathbf{y}^t\mathbf{C}_e\mathbf{y})_{e=1,\dots,r}|\vv\} = \overline{\V}$. Since $\hat{\dlta}$ is unbiased and $\dlta^v = \hat{\dlta}  + O(m^{-1/2})$, the remaining part of the proof works analogously to that for part (i).
\end{proof}

\subsection*{Proof of Proposition 1}

We first extend Proposition 1 by including the individual cluster-wise coverage error.

\begin{prop}
Let model (1) hold, $\dlta^v$ known, $T_i = (\tilde{\mu}_i-\mu_i)\mbox{Var}(\tilde{\mu}_i-\mu_i)^{-1/2}$ and $z_{1-\alpha/2}$ the two-sided $\alpha$-quantile of $\mathcal{N}(0,1)$. Then,
\begin{enumerate}[label=(\alph*), itemsep=2pt]
\item for $Z\sim\mathcal{N}(0,1)$ and %$c(\vv)$ given by
\begin{equation*}
\begin{aligned}\label{pwcovcons}
c(\vv) =& z_{1-\frac{\alpha}{2}} \sum_{k=1}^{\infty}\binom{1/2}{k}\bigg\{\frac{\mbox{Var}(\tilde\mu_i) - \mbox{Var}(\tilde\mu_i|\vv)}{\mbox{Var}(\tilde\mu_i|\vv)} \bigg\}^k   - \mbox{sign}(Z)\frac{\mbox{E}(\tilde\mu_i - \mu_i|\vv)}{\sqrt{\mbox{Var}(\tilde\mu_i|\vv)}}.
\end{aligned}
\end{equation*}
it holds that
\begin{align*}
 \mbox{P}\big(|T_i|\leq z_{1-\alpha/2}|\mathbf{v}\big) = \mbox{P}\big\{|Z|\leq z_{1-\alpha/2} + c(\vv)|\mathbf{v}\big\}.
\end{align*}
\item under (A1) with (B1), (B2), (C1) and (C2) it holds
\begin{align*}
\frac{1}{m}\sum_{i=1}^m \mbox{P}(|T_i|\leq z_{1-\alpha/2}|\mathbf{v}) = 1-\alpha + O\big(m^{-1/2}\big).
\end{align*}
\end{enumerate}
 \end{prop}

Result (b) is stated in the main article.
The described phenomenon has been previously found by
%\cite{Wahba1983} and \cite{Nychka1988}  gives error as already cited in main document
Wahba (1983) and Nychka (1988)
for nonparametric regression. We borrow ideas of the latter for our proof.
\begin{proof} Proposition 1 (a) follows from
\begin{align*}
\mbox{P}\bigg\{ \bigg| \frac{\tilde\mu_i - \mu_i}{\sqrt{\mbox{Var}(\tilde\mu_i)}} \bigg| \leq z_{1-\frac{\alpha}{2}}  \bigg| \vv \bigg\}
	&= \mbox{P}\bigg\{ \bigg| \frac{\tilde\mu_i - \mu_i}{\sqrt{\mbox{Var}(\tilde\mu_i|\vv)}} \bigg| \leq z_{1-\frac{\alpha}{2}}\frac{\sqrt{\mbox{Var}(\tilde\mu_i)}}{\sqrt{\mbox{Var}(\tilde\mu_i|\vv)}} \bigg| \vv  \bigg\}  \\
	&\hspace*{-4.3cm}=\mbox{P}\bigg\{ \big|Z\big|
		\leq z_{1-\frac{\alpha}{2}}\frac{\sqrt{\mbox{Var}(\tilde\mu_i)}}{\sqrt{\mbox{Var}(\tilde\mu_i|\vv)}}
	- \mbox{sign}(Z) \frac{\mbox{E}(\tilde\mu_i - \mu_i|\vv)}{\sqrt{\mbox{Var}(\tilde\mu_i|\vv)}} \bigg| \vv  \bigg\}  \\
	&\hspace*{-4.3cm}=\mbox{P}\bigg\{ \big|Z\big|
		\leq z_{1-\frac{\alpha}{2}}\sqrt{1+\frac{\mbox{Var}(\tilde\mu_i)- \mbox{Var}(\tilde\mu_i|\vv)}{\mbox{Var}(\tilde\mu_i|\vv)}} - \mbox{sign}(Z) \frac{\mbox{E}(\tilde\mu_i - \mu_i|\vv)}{\sqrt{\mbox{Var}(\tilde\mu_i|\vv)}} \bigg| \vv  \bigg\}  \\
	&\hspace*{-4.3cm}=\mbox{P}\bigg\{ \big|Z\big| \leq z_{1-\frac{\alpha}{2}}  + c(\vv) \bigg| \vv  \bigg\}.
\end{align*}
For proving Proposition 1 (b) let $\xi$ be a random variable independent to $\mathbf{e}$ with distribution putting equal weight on the points in $\{1, \dots, m\}$.
Then,
\begin{align*}
\frac{1}{m}\sum_{i=1}^m \mbox{P}\big(|T_i| \leq z_{1-\frac{\alpha}{2}}\big|\vv\big)
= \mbox{E}\Big\{\mbox{E}\Big( \mathbbm{I}(|T_{\xi} | \leq z_{1-\frac{\alpha}{2}})\big|\vv, \xi\Big)\Big\}
= P\big(|T_{\xi} | \leq z_{1-\frac{\alpha}{2}}|\vv\big).
\end{align*}
Now, study the distribution of $T_{\xi}$ under the joint law $(\xi,\mathbf{e})$. In particular, due to $\tilde\bta = \bta + \{O_p(m^{-1/2})\}_p$,
\begin{align*}
T_{\xi} &= \frac{\tilde{\mu}_{\xi}-\mu_{\xi}}{\sqrt{\mbox{Var}(\tilde{\mu}_{\xi}-\mu_{\xi})}} = \frac{(\mathbf{b}_{\xi}^t\mathbf{Z}_{\xi}-\mathbf{h}_{\xi}^t)\mathbf{v}_{\xi} + \mathbf{b}_{\xi}^t\mathbf{e}_{\xi}}{\sqrt{\mbox{Var}(\tilde{\mu}_{\xi}-\mu_{\xi})}} + O_p(m^{-1/2}),
\end{align*}
where $\mathbf{b}_{\xi}^t = \mathbf{h}_{\xi}^t\G \Z_{\xi}^t \V_{\xi}^{-1}$ as defined in (3).
Next, first and second moments are expressed in terms of the joint expectation. Due to independence of $\xi$ and $\e$, the expectation with respect to the former can be treated as the average again, while the order of the remaining part is assessed in terms of the marginal case. Since $\mbox{Var}(\tilde{\mu}_i-\mu_i) = \mathbf{h}_i^t\mathbf{G}\mathbf{h}_i - \mathbf{b}_i^t\V_i\mathbf{b}_i + O(m^{-1})$, this amounts to
\begin{align*}
\mbox{E}(T_{\xi}|\vv) &= \frac{1}{m}\sum_{i=1}^m \frac{(\mathbf{b}_i^t\mathbf{Z}_i-\mathbf{h}_i^t)\mathbf{v}_i}{\sqrt{\mathbf{h}_i^t\mathbf{G}\mathbf{h}_i - \mathbf{b}_i^t\V_i\mathbf{b}_i}} + O(m^{-1/2}) = O(m^{-1/2}),
\end{align*}
by (C1). The same approach, using (C2), gives for the variance
\begin{align*}
\mbox{Var}\big(T_{\xi}|\vv\big) &= \mbox{E}(T_{\xi}^2|\vv) - \mbox{E}(T_{\xi}|\vv)^2 \notag\\
&= \frac{1}{m}\sum_{i=1}^m \frac{(\mathbf{b}_i^t\mathbf{Z}_i-\mathbf{h}_i^t)(\mathbf{v}_i\mathbf{v}_i^t - \G + \G)(\mathbf{b}_i^t\mathbf{Z}_i-\mathbf{h}_i^t)^t + \mathbf{b}_i^t\mathbf{R}_i\mathbf{b}_i }{\mathbf{h}_i^t\mathbf{G}\mathbf{h}_i - \mathbf{b}_i^t\V_i\mathbf{b}_i} + O(m^{- 1})\\
&= \frac{1}{m}\sum_{i=1}^m \frac{(\mathbf{b}_i^t\mathbf{Z}_i-\mathbf{h}_i^t)(\mathbf{v}_i\mathbf{v}_i^t - \G)(\mathbf{b}_i^t\mathbf{Z}_i-\mathbf{h}_i^t)^t }{\mathbf{h}_i^t\mathbf{G}\mathbf{h}_i - \mathbf{b}_i^t\V_i\mathbf{b}_i} + 1 + O(m^{- 1})\\
&=  1 + O(m^{-1/2}),
\end{align*}
as $\mathbf{V}_i = \Z_i^t\G\Z_i + \R_i$.
Since ${\mbox{Var}\big(T_{\xi}|\vv\big)^{1/2}} = 1 + O(m^{-1/2})$, $T_{\xi} = Z +  O_p(m^{-1/2})$ for $Z\sim\mathcal{N}(0,1)$. Then the claim follows.
%
%For \ref{UBP}, the claim follows for each subject as matrix inversion gives
%\begin{align*}
%(\mathbf{b}_i^t\mathbf{Z}_i-\mathbf{h}_i^t)\mathbf{v}_i &= \mathbf{h}^t_i\big\{\G_i\Z_i^t\big(\Z_i\G_i\Z_i^t + \R_i \big)^{-1}\Z_i\G_i -\G_i   \big\}\G_i^{-1}\mathbf{v}_i\\
%&= -\mathbf{h}^t_i\big(\G_i^{-1} +  \Z_i^t\R_i^{-1}\Z_i\big)^{-1}\G_i^{-1}\mathbf{v}_i = O( n_i^{-1} ).
%\end{align*}
%Thus, $\mbox{E}(T_i|\vv) = O( n_i^{-1} )$. Similarly, for $\mbox{Var}(T_i\vv)$, we find that the denominator is $O(n_i^{-1})$, as well as $\mathbf{b}_i^t\mathbf{R}_i\mathbf{b}_i = O(n_i^{-1})$ in the nominator. The remaining part of the nominator, by the same reasoning as above, is $O(n_{i}^{-2})$. It follows that $\mbox{Var}(T_i) = O(n_{i}^{-1})$. This gives the claim.
\end{proof}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


\section{Tukey's Intervals}

Further interest in inferring about multiple clusters simultaneously
includes the use of Tukey's method \citep{Tukey1953}. That concerns all simple contrasts $\mathbf{c}^t(\hat\MU-\MU)$   $\forall\mathbf{c}\in\mathcal{S}_{w}$, $w\leq m$, where
\begin{align*}
 \mathcal{S}_{w} = \Big\{ \mathbbm{1}_i - \mathbbm{1}_j \ \ \forall i, j \leq w, \text{ for } \mathbbm{1}_k \mbox{ the $k$-th unit vector in }\mathbb{R}^m \Big\} .
\end{align*}
Conventional use of Tukey's method involves linear unbiased estimators \citep{Benjamini2002}.
This setting, however, firmly lies in the realm of the conditional law, in which $\hat\MU$ are biased.
Additional regularity conditions are therefore required: $\forall i,j\leq m$:
\begin{enumerate}[label=(D\arabic*)]
\item $\mathbf{h}_i = \mathbf{h}_j + \{O(m^{-1/2})\}_q$ and $\mathbf{l}_i = \mathbf{l}_j + \{O(m^{-1/2})\}_p$.  \label{D1}
\item $\mathbf{1}_{n_i}^t\mathbf{V}_i(\dlta^v)^{-1}\mathbf{1}_{n_i} = \mathbf{1}_{n_j}^t\mathbf{V}_j(\dlta^v)^{-1}\mathbf{1}_{n_j} + \{O(m^{-1/2})\}_{q}^t$ ,   \label{D2}
\end{enumerate}
recall definitions for $\mathbf{h}_i$, $\mathbf{l}_j$.
These conditions ensure that the $\mu_i$ are sufficiently similar.
A special case in which both \ref{D1} and \ref{D2} are fulfilled, is the widely used nested error regression model (12) with a balanced panel, as considered in Section 3 of the main document.
% theorem
\begin{thm} \label{tukey}
Let model (1) hold and $\widehat{\SIG}_v = \widehat{\SIG}_v(\hat\dlta)$ as in (7). Under (A1) with (B1)-(B4),  (C1), (C2), \ref{D1} and \ref{D2}, it holds for $\alpha\in(0,1)$ that
\begin{align*}
\mbox{P}\bigg\{  \frac{|\mathbf{c}^t(\hat\MU - \MU)|}{\hat{c}_{+}}  <  \eta_{\mathbf{c}}  +  q_{m, 1 - \alpha}, \; \forall \mathbf{c}\in\mathcal{S}_{m}\bigg|\mathbf{v}\bigg\} = 1-\alpha  + O(m^{-1/2}),
\end{align*}
where $q_{m, 1- \alpha}$ the $\alpha$-quantile of the range distribution for $m$ standard normal random variables, $\eta_{\mathbf{c}} = c_{+}^{-1}\mathbf{c}^t\mbox{E}(\hat\MU-\MU|\mathbf{v})$ with ${c}_{+} = \big(\mathbf{c}^t\SIG_v^{1/2} \big)_{> 0} \mathbf{1}_m$, i.e., the sum of positive entries of $\mathbf{c}^t\SIG_v^{1/2}$ and $\hat{c}_{+}$ analogously defined with $\widehat\SIG_v$.
\end{thm}

%We transform the simple contrast upon the unstandardized pivot to a non-simple contrast upon a standardized pivot which follows the range distribution and apply \cite[Thm. 7.11]{Shao2010} to prove the claim.
%
\begin{proof} %(of Theorem \ref{tukey}).
The proof transforms the simple contrast upon the unstandardized pivot to a general contrast upon a standardized pivot.
First we show that $\tilde{\mathbf{c}}^t\mathbf{1}_m = \mathbf{c}^t \SIG_v^{1/2}\mathbf{1}_m = O(m^{-1/2})$.
Note that \ref{D1}, \ref{D2} imply $\mathbf{b}_i^t\mathbf{R}_i\mathbf{b}_i = \mathbf{b}_k^t\mathbf{R}_k\mathbf{b}_k$, $i,k\leq w$, as
%(C2) implies $\mathbf{Z}_i^t\mathbf{V}_i^{-1}\mathbf{Z}_i = \mathbf{Z}_k^t\mathbf{V}_k^{-1}\mathbf{Z}_k + \{O(s^{-1/2})\}_{q\times q}$ and
\begin{align*}
\mathbf{b}_i^t\mathbf{R}_i\mathbf{b}_i &= \mathbf{h}_i^t\mathbf{G}\mathbf{Z}_i^t\mathbf{V}_i^{-1}\mathbf{Z}_i\big( \mathbf{I}_q + \mathbf{G}\mathbf{Z}_i^t\mathbf{V}_i^{-1}\mathbf{Z}_i  \big) \mathbf{G}\mathbf{h}_i.
\end{align*}
Further, $\SIG_v = \mathbf{b}_i^t\mathbf{R}_i\mathbf{b}_i\mathbf{I}_m + \mathbf{C}$, for $\mathbf{C} = \{O(m^{-1})\}_{m\times m}$ and as both matrices commute, they are simultaneously diagonalizable and the eigenvalues of $\SIG_v$ is the sum of eigenvalues of its components above.
It thus remains to evaluate $\mathbf{c}^t\mathbf{C}$ by (7).
Some calculations yield with \ref{D1}, \ref{D2} that $\tilde{\mathbf{c}}^t\mathbf{1}_m = O(m^{-1/2})$. %, that is $\tilde{\mathbf{c}}$ mimics a valid non-simple contrast up to a negligible part.
Now let $\mathbf{c}\in\mathcal{S}_{m}$ and  $Z \sim \mathcal{N}_m(\boldsymbol{0}_m, \mathbf{I}_m)$. Then,
\begin{equation*}
 \tilde{\mathbf{c}}^tZ  = \tilde{\mathbf{c}}^t  \SIG_v^{-1/2}\big\{ \hat\MU - \MU - \mbox{E}( \hat\MU - \MU|\mathbf{v}) \big\} = \mathbf{c}^t (  \hat\MU - \MU ) - c_{+}\eta_{\mathbf{c}}.
\end{equation*}
The claim follows for $\tilde{c}_{+} = (\tilde{\mathbf{c}}^t)_{>0}\mathbf{1}_m$ \cite[Theorem 7.11]{Shao2010}.
Replacing $\tilde{\mathbf{c}}$ by $\hat{\mathbf{c}}$ as in the proof of Theorem 1 gives
\begin{align*}
\mathbf{c}^t\widehat\SIG_v^{1/2} &= \mathbf{c}^t\SIG_v^{1/2} + \mathbf{c}^t \mbox{diag}\big[ \big\{ O_p(m^{-1/2}) \big\}_m\big] + \mathbf{c}^t\big\{ O_p(m^{-3/2}) \big\}_{m\times m}
&=  \mathbf{c}^t\SIG_v^{1/2} + O_p(m^{-1/2}),
\end{align*}
so $\hat{c}_{+} = \tilde{c}_{+} + O_p(m^{-1/2})$, which shows Theorem \ref{tukey}.
\end{proof}


%%% generalized tukey conjecture
This result establishes consistent inference for all simple contrasts and thereby forms a special case of the generalized Tukey conjecture about attaining nominal level for non-diagonal covariance matrices \citep{Benjamini2002, Tukey1953}.
%%% tukey interval
In particular, the result states that  $P\{\mathbf{c}^t\MU\in \mathcal{T}_{\alpha,m}(\mathbf{c}), \;\; \forall \mathbf{c}\in\mathcal{S}_{m} |\mathbf{v}\}\approx 1-\alpha$ for
\begin{align*}
\mathcal{T}_{\alpha,m}(\mathbf{c}) = \Big\{ {\mathbf{c}}^t\MU \in\mathbb{R}: | \mathbf{c}^t(\hat\MU - \MU) \big| \leq \hat{c}_{+}\big(  \eta_{\mathbf{c}}  +  q_{m, 1-\alpha} \big) \Big\}.
\end{align*}
Note that in practice, $\eta_{\mathbf{c}}$ is in general unknown and the confidence interval cannot be readily constructed.
However, for some relevant testing scenarios,
conditions \ref{D1} and \ref{D2} imply that $\eta_{\mathbf{c}}$ vanishes fast enough, so that
$\mathcal{T}_{\alpha, w}(\mathbf{c})$ can serve for pairwise testing for equality of some (specific) or all $\mu_i$:

For clusters with $\mathbf{v}_i=\mathbf{v}_k$ for all $i,k \leq w < m$, \ref{D1} and \ref{D2} imply that $\mathbf{c}^t\mbox{E}\big(\hat\mu_i - \mu_i |\mathbf{v}\big) = O(m^{-1/2})$, and thus $\eta_{\mathbf{c}} = O(m^{-1/2})$:
\begin{equation}
\begin{aligned}\label{tukeytest}
\mbox{E}\big(\hat\mu_i - \mu_i |\mathbf{v}\big) &=  (\mathbf{l}_i^t - \mathbf{b}_i^t \mathbf{X}_i)(\mathbf{X}^t\mathbf{V}_i^{-1}\mathbf{X})^{-1} \mathbf{X}^t\mathbf{V}_i^{-1}\mathbf{Z}\mathbf{v} + (\mathbf{l}_i^t - \mathbf{b}_i^t\X_i) \mathbf{v}_i + O(m^{-1/2}) \\
&= \mathbf{h}_i^t  \G\mathbf{Z}_i^t\mathbf{V}_i^{-1}\mathbf{Z}_i\mathbf{v}_i  - \mathbf{h}_i^t\mathbf{v}_i + O(m^{-1/2} ).
\end{aligned}
\end{equation}

In case one actually wants to test for the irrelevance of all random effects, one should directly test for the variance parameter $\dlta$, see e.g.\
\cite{Datta2011a} and \cite{Marhuenda2016}.


Let us turn to hypothesis testing.
In case of rejection of a test as described in the main body of the article, one may want to know which clusters are the cause for it.
In particular,
Tukey's method controls the family-wise error rate whilst simultaneously testing multiple comparisons for all pairwise differences.
One remark is worth to be mentioned for the testing context:
Recall that our Theorems hold for $m$ clusters. If the null hypothesis
implies, however, that there are actually only $m'<m$ clusters, then $m$ is to be replaced in all formulas by $m'$. This is not to be confused with the situation discussed in the main document where we estimate all parameter from the $m$ clusters but test for a linear hypothesis that only concerns $u<m$ clusters.

%   ---  tukeys tests   ---

Note that due to \ref{D1} and \ref{D2}, multiple comparisons of type $\mu_i-\mu_j$, $i,j=1,\dots,w$, imply that one tests for having $w$ equal random effects.
Consider $w<m$; then for
\begin{equation}
\label{tukey:test}
H_0: \; \mathbf{c}^t\MU = 0  \;\; \forall \mathbf{c}\in\mathcal{S}_{w}\quad\mbox{vs.}\quad H_1:  \; \mathbf{c}^t\MU \neq 0  \;\; \text{for some } \mathbf{c}\in\mathcal{S}_{w},
\end{equation}
it is implicitly supposed that $m^{\prime} = m-w +1$.
Term $\eta_{\mathbf{c}}$ in Theorem \ref{tukey} still
vanishes under $H_0$, see (\ref{tukeytest}) in the Appendix.
It follows that all $\binom{w}{2}$ simple contrasts in (\ref{tukey:test}) can be tested by Tukey's method \citep{Tukey1953, Lehmann2005} with Theorem \ref{tukey}.
The test rejects $H_0$ if $\exists\mathbf{c}\in\mathcal{S}_{w}$ such that $0\notin\mathcal{T}_{\alpha, w}(\mathbf{c})$ and is consistent with $O\{(m^{\prime})^{-1/2}\}$.
For $w = m$ under \ref{D1} and \ref{D2}, one essentially has a standard linear model
such that our method collapses with the classical version of Tukey's method.
For linear hypotheses, this allows for the application of F-tests \citep{Hui2019}. For testing equality of all pairwise differences, the standard version of Tukey's method for balanced, or Tukey-Kramer for unbalanced sets, have to be applied \citep{Tukey1977, Milliken1992}.

\iffalse  {\color{red} Would need to include here the simulation design!!!}

\begin{table}[htb]
	\caption{\label{tukeytable} Accuracy in $\%$ of Tukey's multiple comparisons test at $5\%$ for model (12) under conditional law.}
	\centering
	\begin{tabular}{cc c cc cc cc}
		\hline
		&&&\multicolumn{2}{c}{$\sigma_v^2 = 8$}
		&\multicolumn{2}{c}{$\sigma_v^2 = 4$}
		&\multicolumn{2}{c}{$\sigma_v^2 = 2$}\\
		&&&\multicolumn{2}{c}{$\sigma_e^2 = 2$}
		&\multicolumn{2}{c}{$\sigma_e^2 = 4$}
		&\multicolumn{2}{c}{$\sigma_e^2 = 8$}\\
		m& $n_i$&$n_j$
		&\small{$\dlta^v$}&\scriptsize{REML}
		&\small{$\dlta^v$}&\scriptsize{REML}
		&\small{$\dlta^v$}&\scriptsize{REML}\\
		\hline
		\phantom{0}10&	\phantom{0}5&	\phantom{00}5&	4.93& 6.96& 5.08& 5.18& 5.06& 3.47\\
		100&  			\phantom{0}5&	\phantom{00}5&	4.71& 5.49& 4.72& 5.08& 4.53& 3.85\\
		\phantom{0}10&	10&				\phantom{0}10&	5.24& 5.63& 5.19& 4.59& 5.23& 2.86\\
		100& 			10&				\phantom{0}10&	4.81& 4.86& 4.83& 4.70& 4.81& 4.12\\
		\phantom{0}10&	\phantom{0}5&	\phantom{0}10& 	4.95& 7.49& 4.93& 5.79& 4.90& 4.18\\
		\phantom{0}10&	10&				100&			5.21& 8.47& 5.21& 7.60& 5.21& 5.27\\
		\hline
	\end{tabular}
\end{table}

%   ---  Tukey  ---
Table \ref{tukeytable} assesses the accuracy of Tukey's test for multiple comparisons. The simulations parameters are chosen to match those in Section 3 of the main document. That is, for half the subjects ($m^{{{\ast}}} = m/2$) being generated with equal random effect, the hypothesis $H_0: \mu_i = \mu_j$ for $\forall i,j=1,\dots, {m^{{{\ast}}}}$ was tested against a two-sided alternative. For all
$\binom{m^{\ast}}{2} $
simple contrasts it was then checked whether the Tukey interval included zero, and the resulting rejection of $H_0$.

The simulation reassures that Tukey's method works very well within the generated data set. The nominal level is readily being achieved, even for estimated variance components, both for $10$ ($m^{{{\ast}}} = 5$) and $1125$ ($m^{{{\ast}}} = 50$) tests carried out in total.

%   ---  power simulation
\begin{figure}%[htb]%[t]
	\centering
	%	    \vspace{20pt}
	\input{power_tukey.tex}
	\vspace*{5pt}
	\caption{Power of tests based on Tukey's method with $i,j=1,\dots,m^{{{\ast}}}$ for $H_0: \mu_i = \mu_j$ for against $H_1: \exists! i: \mu_i = \mu_j + \Delta$.}
	\label{tukeypower}
\end{figure}

%   ---  Tukey  ---
Using the same simulation design as explained in the main article, a similar visualization as Figure \ref{power} for Tukey's method is obtained by testing $H_0: \mu_i = \mu_j$  $\forall i,j=1,\dots,  m/2$ vs. $H_1: \exists! i: \mu_i = \mu_j + \Delta$ for $\forall i,j=1,\dots, m/2$, where $\Delta\in\mathbb{R}$. That is, all but one $\mu_1, \dots, \mu_{m/2}$ are equal.
%
%   ---  interpretation of power simulation  ---
Figure \ref{tukeypower} shows that, similar to the case for confidence ellipsoids, the ICC is influential. In difference to Figure \ref{power}, more clusters greatly increase the number of tests, and the power function undesirably flattens around zero.
\fi

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Supplementary Information on the Study on Covid-19 Mortality}

First, no deviations from (B1) - (B4) have been detected to be present in the data set.
It should further be mentioned that in this case study, like in most small area studies,
neither the model itself nor the interpretation of vector $\mathbf{\beta}$ are of interest.
As already discussed in the introduction of the main article, the LMM is often just a modeling device to estimate $\mu_i$. Therefore, the idea of the upcoming literature on model selection in small area estimation is mainly driven by the idea to optimize this estimation via variable selection if several covariates (i.e., auxiliary information) are available.
One is usually not much interested in model specification tests.
Consequently, we limit our model check on a residual analysis which should indicate anomalies, important functional misspecification, or serious violations of the distributional assumptions if present.

\begin{figure}
	    	\centering
		\input{qqplots.tex}
		\caption{
		QQ-plots for the residuals (left) and estimated random effects (right) compared to quantiles of a
		Gaussian distribution. The normality assumption does not seem to be violated.
		 }
		\label{qqplot}
	    	\centering
		\input{resid.tex}
		\caption{
		Estimated random effects $\widehat{e}_{ij}$ versus county log-mortality and estimated random effects $\widehat{v}_{i}$ versus states in alphabetical order. No outliers or similar can be observed. }
		\label{residanal}
\end{figure}

In an LMM, verifying the distributional assumptions of the stochastic components of model (1) is difficult, since the random effect cannot be reliably isolated.
Therefore, the quantile-quantile plots (QQ-plots)
in Figure \ref{qqplot} rely on the residuals $y_{ij}-\beta_0-x_{ij}^t\hat\beta_1 - \hat{v}_i$ and predicted random effects $\hat{v}_i = \mathbf{b}_i^t(\mathbf{y}_i - \mathbf{X}_i\hat{\bta})$.
The left panel, giving the QQ-plot for the standardized residuals, does not exhibit any impactful deviation from normality.
The right panel, which gives the QQ-plot for the predicted random effects, shows that the most extreme clusters (about 10\% of all) deviate somewhat, indicating a slight asymmetry and a larger tail at the left.
Although it has been found by many authors that such a deviation hardly affects further inference if it only happens in the area effects, a robustness study confirmed that this holds also true for our multiple inference, see further below.
In sum, this justifies to use model (1) and rely on (C1) - (C2).

The robustness of the confidence sets for the specifications of the data set of the case study is displayed in the last row of Table \ref{condtble3}, which considers the general case of unbalanced panels.
Notably, the marginal set seems to be adequately robust since some state sample sizes are sufficiently large to reliably estimate $\dlta$.
The conditional set exhibits an overcoverage which is due to the very variable estimate for the non-centrality parameter $\lambda_{\mathbf{L}}$.
Its lack of reliability is illustrated via non-parameteric bootstrap replications in Table \ref{bootstrapforlambda}.
We report the average of the estimate of the non-centrality parameter for 1,000 bootstrap replications together with the observed sample standard deviation.
All tests suffer from unreliable estimation of ${{\lambda}}_\mathbf{L}$.
This is a strong argument to use the much simpler marginal sets in this instance.

\begin{table}
\centering
\caption{\label{bootstrapforlambda}
\textmd{Robustness of estimated non-centrality parameters of the considered tests: Estimate and non-truncated average (standard deviation in bracket) of estimate for 1,000 bootstrap replications.}}
\vspace*{5pt}
\begin{tabular}{l r l}
Test& $\widehat{{\lambda}}_\mathbf{L}$ & Bootstrap \\
\hline
Democrat& 		40		&\phantom{-}27.6\;\scriptsize{(8.0)}\\
Republican& 	 1		&\phantom{-}1.22\;\scriptsize{(2.2)}\\
Midwest& 			0.3		&\phantom{-}0.15\;\scriptsize{(0.7)}\\
Northeast& 		19		&\phantom{-}28.8\;\scriptsize{(8.2)}\\
South& 				 0		&\phantom{-}0.42\;\scriptsize{(1.1)}\\
West& 				 0 		&-0.75			 		\;\scriptsize{(1.0)}
\end{tabular}
\end{table}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{More Simulation Studies}

\subsection{Parameters of Simulation Study}

\begin{table}
\centering
\caption{\label{condtble2} \textmd{
Parameters used in Table 1: $\dlta^v$ and average non-centrality parameters.
The standard error is given in brackets.
Last columns: The empirical coverage probabilities for marginal ($\Ma$) and conditional ($\Ca$) confidence sets under conditional law.
}}
\vspace*{5pt}
\begin{tabular}{cc cc cc r|rr| cc}
%&&&\multicolumn{2}{c}{Marginal}&\multicolumn{3}{c}{Conditional}\\
%\cline{5-8}\cline{9-10}
$m$& $n_i$&
$\delta_1$& $\delta_2$&
$\delta_1^v$& $\delta_2^v$&
\multicolumn{1}{c}{$\lambda$} &
\multicolumn{1}{|c}{$\tilde\lambda$}  &
\multicolumn{1}{c|}{$\hat\lambda$}  &
$\Ma$ & $\Ca$\\
\hline
5&5&0.8&0.4&1.2&0.4&0.3&0.34 \scriptsize{(0.08)}&0.33 \scriptsize{(0.17)}&0.895&0.872\\
50&5&0.8&0.4&0.7&0.4&5.4&5.96 \scriptsize{(0.53)}&6.03 \scriptsize{(1.01)}&0.921&0.917\\
5&10&0.8&0.4&1.0&0.4&0.2&0.21 \scriptsize{(0.04)}&0.21 \scriptsize{(0.07)}&0.922&0.916\\
50&10&0.8&0.4&1.1&0.4&1.8&1.9 \scriptsize{(0.10)}&1.90 \scriptsize{(0.18)}&0.938&0.937\\
10&50&0.8&0.4&2.1&0.4&0.01&0.04 \scriptsize{(0.01)}&0.04 \scriptsize{(0.01)}&0.944&0.944\\
\hline
5&5&0.6&0.6&0.9&0.6&0.7&0.74 \scriptsize{(0.23)}&0.72 \scriptsize{(0.44)}&0.895&0.840\\
50&5&0.6&0.6&0.5&0.6&11&13.19 \scriptsize{(1.54)}&13.42 \scriptsize{(3.26)}&0.919&0.924\\
5&10&0.6&0.6&0.7&0.6&0.4&0.44 \scriptsize{(0.11)}&0.44 \scriptsize{(0.19)}&0.920&0.906\\
50&10&0.6&0.6&0.8&0.6&3.7&3.94 \scriptsize{(0.29)}&3.94 \scriptsize{(0.46)}&0.938&0.938\\
10&50&0.6&0.6&1.6&0.6&0.1&0.08 \scriptsize{(0.01)}&0.08 \scriptsize{(0.01)}&0.944&0.944\\
\hline
5&5&0.4&0.8&0.5&0.7&1.6&1.84 \scriptsize{(0.78)}&1.53 \scriptsize{(1.22)}&0.894&0.766\\
50&5&0.4&0.8&0.4&0.8&22.4&31.6 \scriptsize{(4.65)}&32.4 \scriptsize{(13.0)}&0.900&0.949\\
5&10&0.4&0.8&0.5&0.8&0.9&1.0 \scriptsize{(0.35)}&0.93 \scriptsize{(0.53)}&0.915&0.881\\
50&10&0.4&0.8&0.5&0.8&7.4&8.46 \scriptsize{(0.84)}&8.45 \scriptsize{(1.37)}&0.936&0.940\\
10&50&0.4&0.8&1.0&0.8&0.2&0.16 \scriptsize{(0.01)}&0.15 \scriptsize{(0.02)}&0.944&0.944
\end{tabular}
\end{table}


Parameters that have been calculated throughout the simulation study in Section 3 are given in Table \ref{condtble2}.
Regarding $\dlta^v$, recall that this parameter depends on the few randomly generated random effects.
It is apparent that while $\delta_2^v$ is close to $\delta_2$, this is not the case for the random effect variance parameter.

 \subsection{Unbalanced Panel}\label{secubp}

 \begin{table}%[htb]
 \centering
 \caption{\label{condtble3} \textmd{
 Coverage of $95\%$-confidence ellipsoids in model (12) under conditional law.
$m_1$ clusters with sample size $n_i = 1$, $m_2$ with $n_i = 10$,  $m_3$ with $n_i = 50$.
The last row corresponds to the setting in Section 4 with
$1\leq n_i \leq 46$, $i = 1, \dots, 45$.
 }}
 \vspace*{5pt}
 \begin{tabular}{ccccc|c rr|rrr|rr}
 &&&&&&&&
 $\Ma$ & \multicolumn{2}{c|}{$\Ca$} & $\Ma$ &$\Ca$ \\
 $\delta_1^v$& $\delta_2^v$&
 $m_1$&$m_2$&$m_3$&
 \multicolumn{1}{|c}{$\lambda$} &
 \multicolumn{1}{c}{$\tilde\lambda$}  &
 \multicolumn{1}{c|}{$\hat\lambda$}  &
	$\dlta^v$&
	$\lambda$, $\dlta^v$&
	$\dlta^v$&
 REML&
 REML\\
 \hline
 0.6&0.4&10&30&10&8&9&9&0.963&0.958&0.963&0.961&0.961\\
 0.7&0.4&20&20&10&11&15&15&0.968&0.957&0.973&0.966&0.971\\
 0.6&0.4&30&10&10&24&35&33&0.932&0.899&0.955&0.932&0.952\\
 \hline
 0.5&0.6&10&30&10&13&13&16&0.971&0.992&0.960&0.970&0.932\\
 0.5&0.6&20&20&10&23&36&36&0.979&0.989&0.995&0.979&0.989\\
 0.4&0.6&30&10&10&54&99&98&0.909&0.975&0.995&0.891&0.996\\
 \hline
 0.3&0.8&10&30&10&42&58&57&0.980&0.999&0.999&0.981&0.999\\
 0.4&0.8&20&20&10&55&104&103&0.989&0.999&0.999&0.990&0.999\\
 0.3&0.8&30&10&10&159&379&354&0.794&0.998&0.999&0.715&0.999\\
 \hline
 0.4&0.8&\multicolumn{3}{c|}{---------} &26&38&38&0.960&0.999&0.996&0.956&0.995
 \end{tabular}
 \end{table}

 A repetition of the simulation from Table 1 for an unbalanced panel with the extreme case of many clusters with just one observation is provided in Table \ref{condtble3}.
 $m_1$ clusters have one observation, $m_2$ clusters have $10$ observations, and $m_3$ have $50$.
 Generally, the phenomena from the simulation in the main study can be confirmed.
 As this is a much more extreme case however, the unreliability for large error variance $\delta_2^v$ is more pronounced, which can be observed for both marginal and conditional confidence set coverages.
 For the case of large error variance and almost no cluster-wise information (last set of rows), the confidence sets are not reliable anymore.
 Interestingly, while the marginal set exhibits an undercoverage in these cases, the conditional set exhibits an overcoverage.


\subsection{Fay-Herriot Model}


\begin{table}%[htb]
	\centering
	\caption{\label{FHMtable} \textmd{Coverage of 95\%-confidence ellipsoids in for the FHM (\ref{FHM}).
	Due to the small sample size $n_i$, the REML based confidence sets are reliable only if $\sigma_v^2 > \sigma_e^2$ and large $m$.
	The sets based on bootstrap algorithm \ref{PBQ} are preferable if $m$ is large.
	}}
	\vspace*{5pt}
	\begin{tabular}{c r |ll |ll|ll }
		%&&&\multicolumn{2}{c}{Marginal}&\multicolumn{3}{c}{Conditional}\\
		%\cline{5-8}\cline{9-10}
		&& $\Ma$ & $\Ca$& $\Ma$ & $\Ca$& $\Ma$ & $\Ca$ \\
		&$m$ &\multicolumn{2}{|c}{known $\sigma_v^2$,$ \lambda$}&\multicolumn{2}{|c}{REML}&\multicolumn{2}{|c}{Bootstrap} \\
		\hline\multirow{3}{*}{\shortstack[l]{$\sigma_v^2 = 0.8$\\$ \sigma_e^2 = 0.4$}}
	%	&5		&0.948&0.920&0.993&0.735&0.920&0.593\\
		&10		&0.952&0.932&0.919&0.887&0.921&0.970\\
		%&50		&0.955&0.944&0.919&0.987&0.979&0.999\\
		&100	&0.959&0.947&0.935&0.994&0.962&0.998\\
		&500	&0.959&0.951&0.921&0.999&0.956&0.991\\
		%1000	&0.962&0.949&0.933&0.999&0.954&0.988\\
		\hline\multirow{3}{*}{\shortstack[l]{$\sigma_v^2 = 0.6$\\$ \sigma_e^2 = 0.6$}}
	%	&5		&0.943&0.909&0.995&0.825&0.968&0.502\\
		&10		&0.948&0.925&0.872&0.780&0.797&0.767\\
		%&50		&0.962&0.941&0.864&0.999&0.993&0.999\\
		&100	&0.967&0.942&0.889&0.999&0.996&0.999\\
		&500	&0.969&0.949&0.865&0.999&0.967&0.999\\
		%&1000	&0.973&0.950&0.881&0.999&0.958&0.999\\
		\hline\multirow{3}{*}{\shortstack[l]{$\sigma_v^2 = 0.4$\\$ \sigma_e^2 = 0.8$}}
		%&5		&0.941&0.947&0.996&0.913&0.980&0.453\\
		&10		&0.937&0.947&0.997&0.952&0.679&0.608\\
		%&50		&0.963&0.950&0.783&0.999&0.895&0.883\\
		&100	&0.973&0.946&0.797&0.999&0.987&0.990\\
		&500	&0.979&0.951&0.762&0.999&0.996&0.999\\
		%&1000	&0.984&0.950&0.781&0.999&0.980&0.999\\
	\end{tabular}
\end{table}

The Fay-Herriot model (FHM) \citep{Fay1979} is a popular special case of the LMM (1), for which $n_i = 1$, $i = 1, \dots, m$.
Simulations for the FHM were carried out as described in Section 3, for
\begin{equation}\label{FHM}
	y_i = \beta_0 + x_{i}\beta_1 + v_i + e_i,
\end{equation}
where $e_i\sim\mathcal{N}(0,\sigma_e^2)$, with $\sigma_e^2$ \emph{known} for identification, and $v_i\sim\mathcal{N}(0,\sigma_v^2)$, with $\sigma_v^2$ unknown.
The coverage probabilities of $10,000$ simulations are given in Table \ref{FHMtable}. For comparison, the results based on the bootstrap Algorithm \ref{PBQ} from Section \ref{bootstrap} are included as well. The coverage probabilities for Algorithm \ref{PBQ2} very similar and omitted for brevity.

The coverage probabilities for the marginal and conditional oracle confidence sets shown in the first two columns of Table \ref{FHMtable} (all parameters are set to known values) are nearly identical and close to the nominal level of $0.95$. Recall that the error term in Theorem 3 consists of two parts: an error due to misspecification in using a marginal pivot under the conditional law and an error due to parameter estimation. Hence, if the marginal and conditional oracle confidence sets are very similar, this implies that the misspecification error is negligible, even for small $m$.
%
In practice, however, the covariance parameter $\sigma_v^2$ has to be estimated via REML. For the conditional confidence sets also the non-centrality parameter $\lambda$ needs to be estimated, which in turn depends on the estimator of $\sigma_v^2$.
Although the FHM-specific estimation procedure is simplified due to knowledge of $\sigma_e^2$, the reliability of the REML-based confidence sets depends crucially on the relative values of parameters $\sigma_v^2$, $\sigma_e^2$ and $m$. It is well-known, that if $\sigma_v^2\leq\sigma^2_e$, then the convergence of REML estimators for $\sigma_e^2$ (and herewith for $\lambda$) being still asymptotically of order $m^{-1}$, requires extremely large sample sizes in practice. This is a well known effect, e.g., in the simulation study of \citet{Datta2000}, only scenarios akin to the setting with $\sigma_v^2>\sigma_e^2$ are considered. The simulations results shown in the third and fourth columns of Table \ref{FHMtable} confirm this effect. Indeed, for $\sigma_v^2>\sigma_e^2$ and sufficiently large $m$ the coverage probability is close to the nominal one for marginal sets, while conditional sets exhibit an over-coverage, which can be attributed to the estimated non-centrality parameter $\lambda$. In the unfavourable setting with $\sigma_v^2\leq\sigma_e^2$ even for $m=500$ none of the sets attains the nominal level. Hence, even though our asymptotic results still hold for FHM, in settings with $\sigma_v^2\leq\sigma_e^2$ the corresponding confidence sets are unreliable in small samples.

A remedy in the unfavourable case with $\sigma_v^2 \leq \sigma_e^2$ offers the bootstrap procedure. The bootstrap based confidence intervals do not compare $Q$ with the inadequate $\chi^2_m$-quantile but the bootstrapped quantiles
$m_{[(1-\alpha)R]}$ or $c_{[(1-\alpha)R]}$ which are more robust and already work reliably for $m=100$.
This is validated in the two last columns of Table \ref{FHMtable}.
More details on the behaviour of bootstrap based confidence sets is deferred to Section \ref{bootstrap}.


\subsection{Non-Gaussian Random Effect} \label{subsec:nongauss}

The robustness to the normality assumption and (C1) and (C2) is investigated by a simulation similar as in Table 1, where the random effect is drawn form non-normal distributions.
Table \ref{condtble_re} shows the coverage probabilities for a random effect drawn from a $t_2$-distribution - that is with unbounded variance - and from a $\chi^2_{\delta_1/2}$-distribution, so that the random effect has the variance $\delta_1$, but with a skewed distribution.

\begin{table}[htb]
	\centering
	\caption{\label{condtble_re} \textmd{Coverage of 95\%-confidence ellipsoids in model (12) under conditional law, in which the
	 random effects are $t_2$- and $\chi^2_{\delta_1/2}$-distributed.
	}}
	\vspace*{5pt}
	\begin{tabular}{c rr |cccc |cccc }
		&&& \multicolumn{4}{c|}{$t_2$} & \multicolumn{4}{c}{$\chi^2_{\delta_1/2}$} \\
		&&& $\Ma$ & $\Ca$ &$\Ma$ & $\Ca$& $\Ma$ & $\Ca$ &$\Ma$ & $\Ca$ \\
		&$m$&$n_i$ & \multicolumn{2}{c}{known $\dlta^v$}&\multicolumn{2}{c|}{REML}& \multicolumn{2}{c}{known $\dlta^v$}&\multicolumn{2}{c}{REML} \\
		\hline\multirow{5}{*}{\shortstack[l]{$\sigma_v^2 = 0.8$\\$ \sigma_e^2 = 0.4$}}
		&5&5&0.909&0.914&0.898&0.685&0.927&0.927&0.898&0.825\\
		&50&5&0.946&0.946&0.922&0.919&0.944&0.950&0.923&0.921\\
		&5&10&0.926&0.936&0.906&0.822&0.933&0.939&0.914&0.869\\
		&50&10&0.948&0.952&0.935&0.939&0.947&0.947&0.939&0.937\\
		&10&50&0.946&0.948&0.944&0.944&0.948&0.948&0.944&0.943\\
		\hline\multirow{5}{*}{\shortstack[l]{$\sigma_v^2 = 0.6$\\$ \sigma_e^2 = 0.6$}}
		&5&5&0.886&0.901&0.932&0.625&0.906&0.916&0.913&0.704\\
		&50&5&0.945&0.945&0.921&0.919&0.944&0.966&0.913&0.933\\
		&5&10&0.909&0.920&0.922&0.760&0.903&0.918&0.924&0.740\\
		&50&10&0.947&0.958&0.934&0.942&0.948&0.950&0.938&0.939\\
		&10&50&0.946&0.948&0.943&0.945&0.947&0.947&0.944&0.943\\
		\hline\multirow{5}{*}{\shortstack[l]{$\sigma_v^2 = 0.4$\\$ \sigma_e^2 = 0.8$}}
		&5&5&0.858&0.890&0.954&0.609&0.830&0.881&0.963&0.627\\
		&50&5&0.946&0.947&0.922&0.919&0.946&0.976&0.902&0.953\\
		&5&10&0.889&0.904&0.956&0.728&0.927&0.932&0.910&0.863\\
		&50&10&0.948&0.963&0.929&0.948&0.948&0.968&0.927&0.954\\
		&10&50&0.944&0.948&0.942&0.945&0.946&0.947&0.943&0.944
	\end{tabular}
\end{table}
\begin{table}[htb]
	\centering
	\caption{\label{condtble_error} \textmd{Coverage of 95\%-confidence ellipsoids in model (12) under conditional law, in which the
	 error terms are $t_2$- and $\chi^2_{\delta_2/2}$-distributed.
	}}
	\vspace*{5pt}
	\begin{tabular}{c rr |cccc |cccc }
		&&& \multicolumn{4}{c|}{$t_2$} & \multicolumn{4}{c}{$\chi^2_{\delta_1/2}$} \\
		&&& $\Ma$ & $\Ca$ &$\Ma$ & $\Ca$& $\Ma$ & $\Ca$ &$\Ma$ & $\Ca$ \\
		&$m$&$n_i$ & \multicolumn{2}{c}{known $\dlta^v$}&\multicolumn{2}{c|}{REML}& \multicolumn{2}{c}{known $\dlta^v$}&\multicolumn{2}{c}{REML} \\
		\hline\multirow{5}{*}{\shortstack[l]{$\sigma_v^2 = 0.8$\\$ \sigma_e^2 = 0.4$}}
		&5&5&0.873&0.873&0.916&0.894&0.902&0.902&0.884&0.877\\
		&50&5&0.824&0.830&0.933&0.937&0.901&0.904&0.920&0.918\\
		&5&10&0.885&0.897&0.931&0.871&0.930&0.931&0.914&0.888\\
		&50&10&0.840&0.845&0.946&0.951&0.922&0.923&0.934&0.933\\
		&10&50&0.889&0.889&0.954&0.954&0.942&0.942&0.942&0.942\\
		\hline\multirow{5}{*}{\shortstack[l]{$\sigma_v^2 = 0.6$\\$ \sigma_e^2 = 0.6$}}
		&5&5&0.873&0.873&0.916&0.886&0.919&0.918&0.881&0.865\\
		&50&5&0.827&0.837&0.929&0.938&0.911&0.918&0.922&0.919\\
		&5&10&0.885&0.902&0.932&0.849&0.924&0.931&0.907&0.843\\
		&50&10&0.841&0.851&0.941&0.954&0.933&0.937&0.939&0.940\\
		&10&50&0.889&0.890&0.953&0.953&0.947&0.947&0.947&0.947\\
		\hline\multirow{5}{*}{\shortstack[l]{$\sigma_v^2 = 0.4$\\$ \sigma_e^2 = 0.8$}}
		&5&5&0.874&0.874&0.915&0.872&0.920&0.919&0.890&0.852\\
		&50&5&0.830&0.851&0.923&0.941&0.927&0.950&0.915&0.925\\
		&5&10&0.883&0.908&0.931&0.818&0.907&0.923&0.924&0.741\\
		&50&10&0.847&0.866&0.936&0.955&0.938&0.952&0.927&0.942\\
		&10&50&0.890&0.891&0.951&0.952&0.944&0.945&0.944&0.944
	\end{tabular}
\end{table}

The other parameters are chosen as for the simulations in Table 1. Since the coverage probabilities rely very much on $\dlta^v$, this quantity, which depends on the generated random effects, is given as well. If it is small, as in the third row for each setting of $\delta_2^v$, the resulting confidence sets are not reliable. Notably, in this occasion, the conditional set exhibits an undercoverage.
This is remedied once more observations per cluster are available, as in the last row for each setting.
Although reliable on average, the coverage sets seem to be unstable once very few observations per cluster are available, as in the second row for each setting. Such behavior lies in the realized and unknown random effect, and may not be detected and mitigated.

\subsection{Non-Gaussian Errors}

The robustness to non-Gaussian errors is investigated by a simulation similar to the one of Table 1.
The coverage probabilities to the same parameters as in Table 1 are given in Table \ref{condtble_error} for which the error is drawn from a $t_2$-distribution and a centered $\chi^2_{\delta_2/2}$-distribution respectively.
Although no theoretical results on the distribution of the underlying statistic for non-normal errors is available, the robust nature of the quadratic form is concluded from our coverage probabilities being close to the nominal level.

Note that the poor performance of the marginal confidence set for known $\dlta^v$ is due to the $t_2$-distributed errors not having the assumed variance $\sigma_e^2$. This effect, however, is somewhat mitigated when the error variance is estimated via REML.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Bootstrap} \label{bootstrap}
Bootstrap is a popular tool in the different fields where LMMs are applied.
Depending on the particular structure, different bootstrap schemes can be necessary to mimic the data-generation process in a suitable way \citep{FieldPangWelsh2008}.
In the context of small area estimation, Chatterjee, Lahiri, and Li (2008) made a parametric bootstrap scheme popular for constructing prediction intervals for mixed parameters.
Both, their method and theory rely thereby on normality of the errors and random effects.
Their proposition was aimed to give second order corrected confidence intervals, but not to provide
stronger robustness of them against deviations from the normality assumption. And in fact,
simulations showed that their method does indeed not provide this.
It is to be mentioned that already \cite{hall2006parametric} proposed a parametric
bootstrap method to obtain better prediction intervals for mixed parameters.
But it was only their proposal of a moment-matching bootstrap (similar to the spirit of the well-known wild bootstrap) in \cite{Hall2006} that also intended to achieve a certain robustness against non-normality. However, different simulations gave disappointing outcomes what is maybe not too surprising, as we already know from the (nonparametric) regression and testing context that moment-matching bootstraps in many situations work only well for large data sets, see  \cite{DAVIDSON_FLACHAIRE_2008} and references therein.

We consider here two alternative algorithms: Algorithm \ref{PBQ} and Algorithm \ref{PBQ2}.
The former generates $\mathbf{v}_{bt}$ anew for each bootstrap simulation, and hence supposes a data generating process with actually random area effects $v_i$ as it corresponds to a marginal approach.
That is, the bootstrap data are generated as it is supposed for the original data in the LMM modeling. One could, however, argue that in the conditional law setting we supposed the are effects
to be actually fixed (not random), and the LMM is just an auxiliary device. So you would rather tend to fix them also in the bootstrap world. Consequently, the latter Algorithm \ref{PBQ2} generates $\mathbf{v}_{bt}$ ahead of the $R$ bootstrap replications.
Certainly, Algorithm \ref{PBQ2} is more susceptible to a generated artifact $\mathbf{v}_{bt}$ which may not resemble the unknown $\mathbf{v}$.
Interestingly, already for $R=300$ bootstrap replicates, both algorithms yield very similar results.
More specifically, we simulated various scenarios and constructed for all $95\%$ confidence sets
based on analytical quantiles, or on bootstrap quantiles $ m_{[(1-\alpha)R]}$ and $c_{[(1-\alpha)R]}$
obtained from the $R\in\mathbb{N}$ bootstrap confidence sets for data generated by model (12).
For a simulation design as used for Table 1 (in the main document), it is checked
\begin{eqnarray}
	\mbox{if} & \|\widehat\SIG^{-1/2}(\MU - \hat{\MU})\|^2 \leq m_{[(1-\alpha)R]} & , \label{marginal} \\
	\mbox{or } &\|\widehat\SIG_v^{-1/2}(\MU - \hat{\MU})\|^2 \leq c_{[(1-\alpha)R]} &. \label{conditional}
\end{eqnarray}

\begin{algorithm}[htb]
	\caption{Parametric Bootstrap Quantiles A} \label{PBQ}
	\begin{algorithmic}[1]
		\State for given data, obtain estimates $\widehat\sigma_v^2$, $\widehat\sigma_e^2$, $\hat\bta$, $\hat\MU$ $\widehat\SIG$ and $\widehat\SIG_v$
		\For {$r=1,2,\ldots, R$}
		\State generate $\mathbf{v}_{bt}\sim N(\boldsymbol{0}_m,\widehat\sigma_v^2\mathbf{I}_m)$ and $\mathbf{e}_{bt}\sim N(\boldsymbol{0}_n,\widehat\sigma_e^2\mathbf{I}_n)$
		\State set $\mathbf{y}_{bt} = \mathbf{X}\hat\bta + \mathbf{Z}\mathbf{v}_{bt} + \mathbf{e}_{bt}$ and $\MU_{bt} = (\mathbf{l}_i^t\hat\bta + \mathbf{h}_i^t\mathbf{v}_{i,bt})_{i = 1, \dots, m}$
		\State compute $\hat\MU_{bt}$, $\widehat\SIG_{bt}$ and $\widehat\SIG_{v,bt}$
		\State return pivots $m_{r} = \|\widehat\SIG_{bt}^{-1/2}(\MU_{bt} - \hat{\MU}_{bt})\|^2$ and $c_{r} = \|\widehat\SIG_{bt}^{-1/2}(\MU_{v,bt} - \hat{\MU}_{bt})\|^2$
		\EndFor
		\State compute marginal and conditional $(1-\alpha)$-quantiles $m_{[(1-\alpha)R]}$ and $c_{[(1-\alpha)R]}$
	\end{algorithmic}
\end{algorithm}

\begin{algorithm}[htb]
	\caption{Parametric Bootstrap Quantiles B} \label{PBQ2}
	\begin{algorithmic}[1]
		\State for given data, obtain estimates $\widehat\sigma_v^2$, $\widehat\sigma_e^2$, $\hat\bta$, $\hat\MU$ $\widehat\SIG$ and $\widehat\SIG_v$
		\State generate $\mathbf{v}_{bt}\sim N(\boldsymbol{0}_m,\widehat\sigma_v^2\mathbf{I}_m)$
		\For {$r=1,2,\ldots, R$}
		\State generate $\mathbf{e}_{bt}\sim N(\boldsymbol{0}_n,\widehat\sigma_e^2\mathbf{I}_n)$
		\State set $\mathbf{y}_{bt} = \mathbf{X}\hat\bta + \mathbf{Z}\mathbf{v}_{bt} + \mathbf{e}_{bt}$ and $\MU_{bt} = (\mathbf{l}_i^t\hat\bta + \mathbf{h}_i^t\mathbf{v}_{i,bt})_{i = 1, \dots, m}$
		\State compute $\hat\MU_{bt}$, $\widehat\SIG_{bt}$ and $\widehat\SIG_{v,bt}$
		\State return pivots $m_{r} = \|\widehat\SIG_{bt}^{-1/2}(\MU_{bt} - \hat{\MU}_{bt})\|^2$ and $c_{r} = \|\widehat\SIG_{bt}^{-1/2}(\MU_{v,bt} - \hat{\MU}_{bt})\|^2$
		\EndFor
		\State compute marginal and conditional $(1-\alpha)$-quantiles $m_{[(1-\alpha)R]}$ and $c_{[(1-\alpha)R]}$
	\end{algorithmic}
\end{algorithm}

The simulation results for $R = 300$ and $5,000$ simulations per setting are given in Table \ref{bt_normal}. Both algorithms generated bootstrap quantiles given the same original data.
Since the bootstrap procedure is particularly appealing if the underlying random effect distribution is not known, Table \ref{bt_t} simulates the underlying data using a $t_2$-distribution, that is a distribution with unbounded variance, and Table \ref{bt_chi2} with centered $\chi^2_{\delta_1/2}$ distributed random effects. Since these distributions are assumed to be unknown to the user, the bootstrap procedure is still performed generating the bootstrap random effects and errors from normality, cf.\ line 3 of Algorithm \ref{PBQ}.

\begin{table}
\centering    \setlength\tabcolsep{5pt} % default value: 6p
\caption{\label{bt_normal} \textmd{Coverage (under conditional law) of 95\%-confidence ellipsoids with $m_{[(1-\alpha)R]}$ or $ c_{[(1-\alpha)R]}$ obtained analytically, with bootstrap algorithm 1 or 2. Data are drawn from model (12) with errors and random effects being Gaussian, cf.\ Table 1.
}}
\vspace*{5pt}
\begin{tabular}{cc cc rr |cc cc cc}
&&&&&& \multicolumn{2}{c}{Analytical}&
\multicolumn{2}{c}{Algorithm \ref{PBQ}}&
\multicolumn{2}{c}{Algorithm \ref{PBQ2}}\\
$\delta_1$&$\delta_2$&$\delta_1^v$&$\delta_2^v$&$m$&$n_i$&
{\footnotesize $m_{[(1-\alpha)R]}$} &{\footnotesize $c_{[(1-\alpha)R]}$}& {\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$}&{\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$} \\
\hline
0.8&0.4&1.6&0.4&5&5  &0.891&0.873&0.947&0.977&0.946&0.960\\
0.8&0.4&1.0&0.4&50&5   &0.919&0.915&0.946&0.947&0.945&0.945\\
0.8&0.4&0.2&0.4&5&10 &0.917&0.890&0.933&0.998&0.915&0.983\\
0.8&0.4&0.8&0.4&50&10&0.942&0.941&0.954&0.955&0.951&0.954\\
0.8&0.4&0.7&0.4&10&50&0.946&0.946&0.947&0.950&0.948&0.950\\
\hline
0.6&0.6&1.2&0.6&5&5  &0.891&0.852&0.945&0.990&0.937&0.969\\
0.6&0.6&0.7&0.6&50&5 &0.919&0.919&0.948&0.957&0.947&0.951\\
0.6&0.6&0.2&0.6&5&10 &0.913&0.841&0.875&0.961&0.839&0.955\\
0.6&0.6&0.6&0.6&50&10&0.940&0.941&0.952&0.957&0.949&0.956\\
0.6&0.6&0.5&0.6&10&50&0.946&0.945&0.948&0.951&0.948&0.951\\
\hline
0.4&0.8&0.7&0.7&5&5  &0.892&0.797&0.923&0.986&0.907&0.973\\
0.4&0.8&0.5&0.8&50&5 &0.915&0.939&0.954&0.989&0.953&0.975\\
0.4&0.8&0.1&0.8&5&10 &0.948&0.712&0.762&0.755&0.727&0.751\\
0.4&0.8&0.4&0.8&50&10&0.936&0.946&0.953&0.972&0.952&0.963\\
0.4&0.8&0.4&0.8&10&50&0.946&0.947&0.950&0.957&0.948&0.954
\end{tabular}
\end{table}

\begin{table}
\centering      \setlength\tabcolsep{5pt} % default value: 6p
\caption{\label{bt_t} \textmd{Coverage (under conditional law) of 95\%-confidence ellipsoids with $m_{[(1-\alpha)R]}$ or $ c_{[(1-\alpha)R]}$ obtained analytically, with bootstrap algorithm 1 or 2. Data are drawn from model (12) with Gaussian errors but $t_2$-distributed random effects.
}}
\vspace*{5pt}
\begin{tabular}{cc cc rr |cc cc cc}
&&&&&& \multicolumn{2}{c}{Analytical}&
\multicolumn{2}{c}{Algorithm \ref{PBQ}}&
\multicolumn{2}{c}{Algorithm \ref{PBQ2}}\\
$\delta_1$&$\delta_2$&$\delta_1^v$&$\delta_2^v$&$m$&$n_i$&
{\footnotesize $m_{[(1-\alpha)R]}$} &{\footnotesize $c_{[(1-\alpha)R]}$}& {\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$}&{\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$} \\ \hline
0.8&0.4&0.1&0.4&5&5			&0.984&0.760&0.967&0.387&0.962&0.322\\
0.8&0.4&0.5&0.4&50&5	&0.925&0.924&0.950&0.961&0.951&0.958\\
0.8&0.4&0.1&0.4&5&10		&0.993&0.760&0.907&0.440&0.895&0.387\\
0.8&0.4&0.3&0.4&50&10	&0.939&0.941&0.949&0.959&0.950&0.956\\
0.8&0.4&0.1&0.4&10&50	&0.941&0.951&0.964&0.993&0.963&0.981\\
\hline
0.6&0.6&0.1&0.5&5&5			&0.986&0.825&0.977&0.369&0.972&0.308\\
0.6&0.6&0.5&0.6&50&5	&0.923&0.935&0.951&0.977&0.952&0.969\\
0.6&0.6&0.1&0.6&5&10		&0.994&0.817&0.959&0.394&0.948&0.330\\
0.6&0.6&0.3&0.6&50&10	&0.937&0.944&0.950&0.968&0.950&0.965\\
0.6&0.6&0.1&0.6&10&50	&0.934&0.948&0.973&0.998&0.972&0.989\\
\hline
0.4&0.8&0.1&0.7&5&5			&0.986&0.864&0.980&0.387&0.974&0.331\\
0.4&0.8&0.5&0.8&50&5	&0.917&0.942&0.955&0.991&0.957&0.979\\
0.4&0.8&0.1&0.8&5&10		&0.995&0.855&0.973&0.376&0.961&0.307\\
0.4&0.8&0.3&0.8&50&10	&0.933&0.950&0.955&0.981&0.955&0.972\\
0.4&0.8&0.1&0.8&10&50	&0.927&0.940&0.967&0.998&0.960&0.994
\end{tabular}
\end{table}

\begin{table}
\centering      \setlength\tabcolsep{5pt} % default value: 6p
\caption{\label{bt_chi2} \textmd{Coverage (under conditional law) of 95\%-confidence ellipsoids with $m_{[(1-\alpha)R]}$ or $ c_{[(1-\alpha)R]}$ obtained analytically, with bootstrap algorithm 1 or 2. Data are drawn from model (12) with Gaussian errors but centered $\chi^2_{\delta_1/2}$ random effects.
}}
\vspace*{5pt}
\begin{tabular}{cc cc rr |cc cc cc}
&&&&&& \multicolumn{2}{c}{Analytical}&
\multicolumn{2}{c}{Algorithm \ref{PBQ}}&
\multicolumn{2}{c}{Algorithm \ref{PBQ2}}\\
$\delta_1$&$\delta_2$&$\delta_1^v$&$\delta_2^v$&$m$&$n_i$&
{\footnotesize $m_{[(1-\alpha)R]}$} &{\footnotesize $c_{[(1-\alpha)R]}$}& {\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$}&{\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$} \\
\hline
0.8&0.4&0.1&0.4&5&5&0.912&0.644&0.816&0.78&0.799&0.762\\
0.8&0.4&0.8&0.4&50&5&0.924&0.919&0.948&0.951&0.949&0.949\\
0.8&0.4&0.1&0.4&5&10&0.966&0.681&0.718&0.684&0.690&0.675\\
0.8&0.4&0.6&0.4&50&10&0.938&0.937&0.950&0.952&0.951&0.952\\
0.8&0.4&0.2&0.4&10&50&0.947&0.949&0.950&0.958&0.949&0.954\\
\hline
0.6&0.6&0.1&0.5&5&5&0.970&0.632&0.838&0.561&0.831&0.503\\
0.6&0.6&0.6&0.6&50&5&0.925&0.925&0.947&0.966&0.951&0.958\\
0.6&0.6&0.1&0.6&5&10&0.991&0.728&0.805&0.493&0.790&0.454\\
0.6&0.6&0.5&0.6&50&10&0.935&0.938&0.948&0.960&0.948&0.956\\
0.6&0.6&0.1&0.6&10&50&0.941&0.950&0.955&0.982&0.955&0.967\\
\hline
0.4&0.8&0.1&0.7&5&5&0.958&0.619&0.804&0.632&0.796&0.592\\
0.4&0.8&0.5&0.8&50&5&0.923&0.948&0.963&0.993&0.961&0.977\\
0.4&0.8&0.1&0.8&5&10&0.906&0.777&0.813&0.875&0.769&0.871\\
0.4&0.8&0.4&0.8&50&10&0.934&0.947&0.951&0.975&0.954&0.966\\
0.4&0.8&0.3&0.8&10&50&0.943&0.944&0.949&0.960&0.947&0.953\\
\end{tabular}
\end{table}

The bootstrap procedure relies on good estimates for $\dlta^v$ because all generated bootstrap samples rely on these initial estimates.
These can become less reliable for instance if $\delta_1^v$ is small.
This adds to the problem of needing a good estimator for the non-centrality parameter $\lambda$
when constructing the sets under the conditional law, recall the discussion in the main article.
This explains why often, though not always, the marginal sets seem to perform better.
Moreover, it cannot be said that generally the bootstrap sets would outperform the analytical ones.
Practitioners should thus employ these bootstrap quantiles with care.

\begin{table}
\centering       \setlength\tabcolsep{5pt} % default value: 6p
\caption{\label{bt_t_error} \textmd{Coverage (under conditional law) of 95\%-confidence ellipsoids with $m_{[(1-\alpha)R]}$ or $ c_{[(1-\alpha)R]}$ obtained analytically, with bootstrap algorithm 1 or 2. Data are drawn from model (12) via with Gaussian random effects but $t_2$ errors.
}}
\vspace*{5pt}
\begin{tabular}{cc cc rr |cc cc cc}
&&&&&& \multicolumn{2}{c}{Analytical}&
\multicolumn{2}{c}{Algorithm \ref{PBQ}}&
\multicolumn{2}{c}{Algorithm \ref{PBQ2}}\\
$\delta_1$&$\delta_2$&$\delta_1^v$&$\delta_2^v$&$m$&$n_i$&
{\footnotesize $m_{[(1-\alpha)R]}$} &{\footnotesize $c_{[(1-\alpha)R]}$}& {\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$}&{\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$} \\
\hline
0.8&0.4&0.1&0.6&5&5&0.924&0.726&0.878&0.803&0.860&0.779\\
0.8&0.4&0.7&0.8&50&5&0.929&0.942&0.958&0.965&0.958&0.959\\
0.8&0.4&0.1&0.7&5&10&0.972&0.744&0.793&0.612&0.774&0.586\\
0.8&0.4&0.6&0.9&50&10&0.938&0.946&0.955&0.963&0.951&0.956\\
0.8&0.4&0.7&0.9&10&50&0.954&0.955&0.954&0.957&0.954&0.957\\
\hline
0.6&0.6&0.1&0.6&5&5&0.937&0.711&0.864&0.746&0.847&0.715\\
0.6&0.6&0.5&0.8&50&5&0.926&0.947&0.957&0.971&0.958&0.962\\
0.6&0.6&0.1&0.7&5&10&0.987&0.746&0.809&0.552&0.788&0.516\\
0.6&0.6&0.4&0.9&50&10&0.933&0.948&0.954&0.965&0.952&0.961\\
0.6&0.6&0.5&0.9&10&50&0.953&0.953&0.954&0.957&0.955&0.957\\
\hline
0.4&0.8&0.1&0.6&5&5&0.954&0.698&0.866&0.659&0.852&0.617\\
0.4&0.8&0.3&0.8&50&5&0.911&0.957&0.961&0.974&0.960&0.967\\
0.4&0.8&0.1&0.6&5&10&0.995&0.780&0.863&0.481&0.844&0.434\\
0.4&0.8&0.3&0.9&50&10&0.926&0.957&0.957&0.974&0.955&0.968\\
0.4&0.8&0.3&0.9&10&50&0.952&0.952&0.953&0.959&0.953&0.955\\
\end{tabular}
\end{table}

\begin{table}
\centering      \setlength\tabcolsep{5pt} % default value: 6p
\caption{\label{bt_chi2_error} \textmd{Coverage (under conditional law) of 95\%-confidence ellipsoids with $m_{[(1-\alpha)R]}$ or $ c_{[(1-\alpha)R]}$ obtained analytically, with bootstrap algorithm 1 or 2. Data are drawn from model (12) with Gaussian  random effects but centered $\chi^2_{\delta_2/2}$ errors.
}}
\vspace*{5pt}
\begin{tabular}{cc cc rr |cc cc cc}
&&&&&& \multicolumn{2}{c}{Analytical}&
\multicolumn{2}{c}{Algorithm \ref{PBQ}}&
\multicolumn{2}{c}{Algorithm \ref{PBQ2}}\\
$\delta_1$&$\delta_2$&$\delta_1^v$&$\delta_2^v$&$m$&$n_i$&
{\footnotesize $m_{[(1-\alpha)R]}$} &{\footnotesize $c_{[(1-\alpha)R]}$}& {\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$}&{\footnotesize $m_{[(1-\alpha)R]}$}&{\footnotesize $c_{[(1-\alpha)R]}$} \\
\hline
0.8&0.4&0.2&0.4&5&5&0.884&0.697&0.838&0.834&0.821&0.812\\
0.8&0.4&0.7&0.4&50&5&0.918&0.914&0.945&0.951&0.945&0.945\\
0.8&0.4&0.1&0.4&5&10&0.958&0.690&0.720&0.646&0.691&0.628\\
0.8&0.4&0.6&0.4&50&10&0.936&0.935&0.944&0.947&0.946&0.946\\
0.8&0.4&0.7&0.4&10&50&0.948&0.948&0.947&0.949&0.949&0.950\\
\hline
0.6&0.6&0.1&0.5&5&5&0.933&0.638&0.834&0.659&0.813&0.609\\
0.6&0.6&0.5&0.6&50&5&0.915&0.924&0.948&0.969&0.945&0.958\\
0.6&0.6&0.1&0.6&5&10&0.984&0.738&0.846&0.476&0.824&0.428\\
0.6&0.6&0.4&0.6&50&10&0.937&0.940&0.949&0.959&0.948&0.954\\
0.6&0.6&0.5&0.6&10&50&0.948&0.948&0.948&0.950&0.949&0.950\\
\hline
0.4&0.8&0.1&0.7&5&5&0.964&0.698&0.901&0.492&0.894&0.422\\
0.4&0.8&0.3&0.8&50&5&0.907&0.958&0.971&0.997&0.970&0.988\\
0.4&0.8&0.1&0.7&5&10&0.990&0.826&0.945&0.388&0.936&0.327\\
0.4&0.8&0.3&0.8&50&10&0.926&0.948&0.948&0.984&0.947&0.972\\
0.4&0.8&0.3&0.8&10&50&0.944&0.945&0.948&0.956&0.947&0.952\\
\end{tabular}
\end{table}

This observation does not change that much for the simulations in which the underlying data is generated with a non-normal error term, recall Section \ref{subsec:nongauss} and Table \ref{condtble_error}.
Tables \ref{bt_t_error} and \ref{bt_chi2_error} show the respective empirical coverage for $t_2$- and $\chi^2$-distributed errors generated by both algorithms \ref{PBQ} and \ref{PBQ2}.
As for the non-normal random effects, instabilities occur more frequently in the estimation of the conditional bootstrap set.
And again the analytical sets exhibit an acceptable coverage close to nominal level, although the distributional assumptions are violated.
This is due to the robustness of the quadratic form, which effectively averages out errors across all clusters.

The simulations indicate that the analytics of the quadratic form of the pivot seem to be quite robust against deviations from normality. The popular bootstrap of Chatterjee, Lahiri, and Li (2008) does not help much to improve in this respect when the deviations happen in the random effect, but seems to improve a bit when it is in the errors. Studying which of the more complex, maybe nonparametric bootstrap methods could improve further, especially with respect to non-normality in the random effects, would certainly be interesting for future research.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Further Comments and Information}

 \subsection{Conditional or Marginal Inference: More discussion and Simulations}

In the introduction, simulations and application of the main document,
we discussed some of the differences between marginal and conditional inference.
While it is clear that both have their pros and cons, and both have their justification,
it seems to be less clear in practice, which is to be used in what context.
As said, the distinction was already emphasized, among others, by Harville (1977).
The dominance of methods for marginal inference in the LMM literature seems to be driven by
the difficulties to do conditional inference rather than justified by its appropriateness.
However, especially when looking at mixed parameters in which random effects are just a modeling device (Hodges, 2013), this might become a relatively weak justification.
Different authors expressed their worries about the use of marginal inference in those cases  (Pfeffermann, 2013; Datta et al., 2002; Jiang and Lahiri, 2006), recall also the discussions in the main document.
% Zhang (2007) showed for a simple linear model with additive random effect that at least the average coverage of prediction intervals constructed under the marginal law reach asymptotically the nominal level for the true parameters.
The model selection literature then refueled this consideration by proving that
conditional information criteria must be used when random or mixed parameters are of interest.
Finally, when we use the data of all cluster for estimation to conduct further inference, like applying a test, only on a particular subset of clusters, it should be well justified why then
looking at the marginal law. Theorem 2 of the main document offers the conditional alternative, and Theorem 3 a potential justification for using the marginal law.

We conclude the discussion with a heuristic summary: Often random effects models are just modeling devices, where we actually face fixed effects and/or are thinking of (pre-)fixed clusters. While the fixed parameters can typically be estimated by marginal law, for mixed parameters this is no longer the case. Also further inference - except model selection -
is usually performed then under the marginal law. This is mainly due to the lack of feasible alternatives. If, however, the random effects were just a modeling device, and therefore used and interpreted as if they were fixed (i.e. as part of a mixed parameter), this should be reflected in the use of methods under the conditional law.
Our main document, on top of introducing multiple inference for LMM, is a contribution to bridge this gap between modeling and appropriately interpretable inference.

%%%%%%

Naturally, the set $\Ma$ is especially suitable to use for marginal models.
In both, the main document and the simulations above, we concentrated on the coverage of
(linear combinations of) cluster parameters $\mu_i$ estimated by mixed parameters of LMM,
where these $\mu_i$ were taken as given true values. That is, we used random effects only as a modeling device. This is also reflected in the fact that we always looked at $\dlta^v$ (though we did so also for making results comparable).
%
One may argue that for empirically verifying Theorem 1 in which we look at the marginal law, we have to treat the cluster parameters as random variables.
Therefore, Table \ref{margtable} shows results of a simulation study with the same parameters as in Table 1 (in the main document) but where now the random effect is generated anew for each iteration, which reflects the marginal setting.
As stated in Theorem 1, the nominal coverage is achieved asymptotically, though for finite samples undercoverage is induced due to uncertainty caused by the REML estimation.

 %   ---  marginal study  ---
 \begin{table}%[htb]
 \caption{\label{margtable}Coverage of 95\%-confidence ellipsoids in model (12) under marginal law.}
 	\centering
 	\begin{tabular}{cc cc cc cc}
 		\hline
 		&&\multicolumn{2}{c}{$\dlta = (0.8, 0.4)$}
 		&\multicolumn{2}{c}{$\dlta = (0.6, 0.6)$}
 		&\multicolumn{2}{c}{$\dlta = (0.4, 0.8)$}\\
 		m& $n_i$
 		&\small{known $\dlta$}&\scriptsize{REML}
 		&\small{known $\dlta$}&\scriptsize{REML}
 		&\small{known $\dlta$}&\scriptsize{REML}\\
 		\hline
		5 &5 &0.931&0.890&0.930&0.891&0.928&0.891\\
		50&5 &0.937&0.921&0.930&0.914&0.938&0.920\\
		5 &10&0.945&0.921&0.945&0.922&0.947&0.919\\
		50&10&0.949&0.938&0.948&0.937&0.949&0.933\\
		10&50&0.948&0.945&0.948&0.945&0.948&0.945\\
 		\hline
 	\end{tabular}
 \end{table}



 %%%%%%%%%%%%%%%%%%%%%%%%%


 \subsection{Undercoverage} \label{subsec:undercover}

In Table \ref{condtble2} above (which corresponds to Table 1 in the main article) we see
a slight but seemingly steady undercoverage, which, however, vanishes fast with growing $m$.
It can be attributed to the uncertainty due to estimation of the covariance matrix.

\begin{table}
\centering
\caption{\label{undercov} \textmd{
Coverage of REML-based 95\%-confidence ellipsoids in model (12) under conditional law.
The undercoverage vanishes with growing $m$.
}}
\vspace*{5pt}
\begin{tabular}{c rc cc}
%&&&\multicolumn{2}{c}{Marginal}&\multicolumn{3}{c}{Conditional}\\
%\cline{5-8}\cline{9-10}
&$m$& $n_i$&
$\Ma$ & $\Ca$\\
\hline\multirow{3}{*}{\shortstack[l]{$\sigma_v^2 = 0.8$\\$ \sigma_e^2 = 0.4$}}
&5&50		 &0.943 &0.943\\
&10&50 &0.944 &0.944\\
&100&50&0.949 &0.949\\
\hline\multirow{3}{*}{\shortstack[l]{$\sigma_v^2 = 0.6$\\$ \sigma_e^2 = 0.6$}}
&5&50		&0.945 &0.944\\
&10&50	 &0.944 &0.944\\
&100&50	 &0.947 &0.948\\
\hline\multirow{3}{*}{\shortstack[l]{$\sigma_v^2 = 0.4$\\$ \sigma_e^2 = 0.8$}}
&5&50		& 0.941& 0.941\\
&10&50	& 0.944& 0.944\\
&100&50	& 0.947& 0.952\\
\end{tabular}
\end{table}

This effect is known in the context of multiple inference in a standard linear regression model without random effects.
In case of small samples the multiple inference is
typically conducted via F-statistics; only for large samples these get replaced by the $\chi^2$-statistics. The F-statistic with its heavier tails corrects for the additional variation coming from the estimated covariance matrix, because the direct application of a $\chi^2$-approximation would lead to a slight undercoverage for small samples.
%, when the second degree of freedom of the F distribution is small.

In our context, apart from facing a much more complex covariance matrix, the intricate nature of how the REML estimators enter $\widehat\SIG$ renders the derivation of a corresponding finite sample distribution too complex. It is clear, however, that this disadvantage rapidly decreases for increasing sample size.
This is visualized in Table \ref{undercov}.
Under the same simulation scheme as in the main article, the coverage probabilities for the REML-based marginal and conditional confidence sets are shown.
To avoid influence of small sample sizes on the coverage probability, $n_i=50$ is set.
For all combinations of $\sigma_v^2$ and $\sigma_e^2$, a slight undercoverage for small $m$ can be observed which vanishes acceptably fast for growing $m$.



% One may argue that undercoverage is also be observed in Table 1
% where $\dlta^v$ (and $\lambda$) is known.
% This is a bit surprising, as $\|\text{Cov}(\MU - \widetilde\MU|\mathbf{v})^{-1/2}(\MU - \widetilde\MU)\|^2 | \mathbf{v} \sim \chi^2_m(\lambda)$ even in small finite samples.
% For other configurations however, the same phenomenon can not be observed:
% In Table \ref{condtble3}, for settings with clusters with sample size $n_i = 1$, overcoverage is observed. For such cases with few information, this effect could be attributed to the general unreliability of estimators.
%
% From a theoretical point, the error term in Theorems 2 and 3 is specified only with respect to its rate $m^{-1/2}$.
% However, it could be of interest to determine the sign of the error term, as one might wonder whether the proposed methods tend to under- or overcoverage, or whether the error is symmetric around zero.
% Unfortunately, the sign of the error term is not readily available.
% The error incurred in the estimation of $\dlta^v$ results in a vanishing bias of order $m^{-3/2}$ in Lemmas \ref{marglemma} and 2.
% These error terms were obtained by Taylor expansions, so that their sign could be determined.
% However, by representing the covariance matrix estimator in terms of the covariance matrix and terms of probabilistic order as
%  $$\widehat\SIG = \SIG + \mbox{diag}[\{O_p(m^{-1/2})\}_m] + \{O_p(m^{-3/2})\}_{m \times m} ,$$
%  it is again unclear on how to determine the sign of the error.
%  Furthermore, the inversion of $\widehat\SIG$ by a Neumann-series is a further complication.
%  Based on these difficulties, it is unclear if it is possible to analytically determine the sign of the error term, and remains a challenge for future research.


 %%%%%%%%%%%%%%%%%%%%%%%%%


 \subsection{Henderson III}

The general definition, derivation and discussion of the estimator $\hat\dlta$ obtained by Henderson III is provided in Chapter 5 of Searle et al. (1992). %\citet{Searle1992} gives error
Specifically,
\begin{equation}\label{Henderson3}
 \hat\delta_e = \y^t\mathbf{C}_e\y, \qquad e=1,\dots, r,
 \end{equation}
for $\mathbf{C}_e\in\mathbb{R}^{n\times n}$ is the respective and adequately scaled sum of squared errors.
The special special case (12) with $\mathbf{M} = (\X, \Z)$ and
$\text{rank}(\mathbf{M}) = p + m$ is considered below \citep{Perez2011}.
The estimators for  $\dlta = (\sigma_v^2, \sigma_e^2)^t$ are given by
\begin{align*}
	\hat\sigma_e^2
	&= \y^t\mathbf{C}_2 \y
	= \y^t \left\{ \frac{\mathbf{I}_n - \mathbf{M}(\mathbf{M}^t \mathbf{M})^{-1}\mathbf{M}^t}{n-p-m}   \right\} \y, \\
	\hat\sigma_v^2
		&= \y^t\mathbf{C}_1 \y
	= \y^t \left\{
	\frac{
	  \mathbf{I}_n - \X(\X^t \X)^{-1}\X^t
	-(n-p) \mathbf{C}_2
	}{
	\text{tr}[\Z^t\{ \mathbf{I}_n - \X(\X^t \X)^{-1}\X^t \}\Z]
	}
	\right\} \y. \\
\end{align*}



\subsection{Extensions}

In this subsection we just briefly comment on possible extensions.
Fundamentally, our proposed method relies on the misspecification error averaging out across multiple clusters.
Therefore, we believe that the methods introduced in the main paper and above
can generally be extended to handle more complex data structures like LMM with spatial \citep{PratesiSalvati2008} or temporal dependencies \citep{MoralesSantamaria2019}.
Certainly, for these models the estimation of the variance components and means squared errors have to be adjusted.
It is, however, less obvious how our idea extends to generalized LMM or to transformed LMM \citep{RojasEtal2020} when the original scale is of interest.
In any case, several adjustments to the asymptotic theory will be necessary that are clearly beyond the scope of this paper.

%\section{Real Data Study: Income vs Gender}
%
%%   ---  ellipsoids can guide decision making  ---
%As a variation of the case study in the main article, suppose now our interest lies in studying  whether areas exhibit a statistically significant difference in income between genders. Thus, $m=104$ small areas are formed by a cross section of province and gender, and city size is included as an auxiliary variable in exchange. We study $H_0: \mu_{i,m} - \mu_{i,f} = 0$, for $\forall\;i=1,\dots, 52$, where $\mu_{i,m}$ is the small area mean of income for males and $\mu_{i,f}$ for females, respectively. Along Section \ref{Testing}, matrix $\mathbf{L}$ is the $(52 \times 104)$-matrix specifying the linear combination in each line $(1, -1)$ for the corresponding provinces, such that $H_0: \mathbf{L}\MU = \mathbf{0}_{52}$. The variance components are estimated via REML and yield $\hat{\sigma}_v^2 \approx .2\times 10^{-2}$ and $\hat{\sigma}_e^2 \approx 4.65 \times 10^{-2}$.The marginal test rejects the hypothesis:
%\begin{align*} \text{P}_{H_0}\left\{ \big\|(\mathbf{L}\widehat{\SIG}\mathbf{L}^t)^{-1/2}\mathbf{L}\hat{\MU}\big\|^2 \geq  \chi^2_{52} \Big|\mathbf{v} \right\} &\approx  2.4\times 10^{-3}.  \end{align*}

%Tukey's method suggests that the rejection is mainly due to the provinces Cuenca and Sevilla.
%\begin{table}
%\caption{\label{tab:6} Means of income in Euro by gender for selected Spanish provinces.  If $\hat\mu_{i,m}$ were equal $\mu_{i,m}^{\ast}$, $H_0: \mathbf{L}\MU = \mathbf{0}_{52}$ could not be rejected.}	\centering
%\begin{tabular}{r cccc}
%\hline
%Province&$\hat\mu_{i,f}$&$\hat\mu_{i,m}$&$\mu_{i,m}^{\ast}$&$\hat\mu_{i,m}-\mu_{i,m}^{\ast}$\\ \hline
%Albacete          &17,533       &12,797          &12,903       &\phantom{0,}106 \\
%Badajoz           &16,466       &12,849          &13,009       &\phantom{0,}159 \\
%Cuenca            &21,438       &13,337          &14,520       &1,183 \\
%Madrid            &20,637       &18,748          &19,287       &\phantom{0,}540 \\
%Cantabria         &17,663       &14,574          &14,891       &\phantom{0,}316 \\
%Sevilla           &18,804       &13,291          &15,163       &1,872 \\
%Zaragoza          &19,052       &16,348          &16,895       &\phantom{0,}548 \\ \hline
% Total& & & & 4,724\\ \hline
%\end{tabular}
%\end{table}
%However, with $\mathcal{M}_{\alpha,\mathbf{L}}$, one can find the projection of $\mathbf{L}\hat{\MU}$ onto $\mathcal{M}_{\alpha,\mathbf{L}}$ and thus obtain $\MU^{\ast}_f$ for which $H_0$ would not be rejected The result for some provinces with particular large differences in income by gender‚ is shown in Table \ref{tab:6}. Note that the higher income for females is due to the selection of the population in our study. This procedure indicates how much effort, and in which province is to be made to attain statistically insignificant differences. Such findings could not have been obtained from so far existing, conventional tools -- typically provided for area-individual inference.


%\section{Additional Results}

	\bibliographystyle{apalike}
\bibliography{References}
%\biblist


\end{document}

